Hybrid Renormalization for Quasi Distribution Amplitudes of A Light Baryon

We develop a hybrid scheme to renormalize quasi distribution amplitudes of a light baryon on the lattice, which combines the self-renormalization and ratio scheme. By employing self-renormalization, the UV divergences and linear divergence at large spatial separations in quasi distribution amplitudes are removed without introducing extra nonperturbative effects, while making a ratio with respect to the zero-momentum matrix element can properly remove the UV divergences in small spatial separations. As a specific application, distribution amplitudes of the $\Lambda$ baryon made of $uds$ are investigated, and the requisite equal-time correlators, which define quasi distribution amplitudes in coordinate space, are perturbatively calculated up to the next-to-leading order in strong coupling constant $\alpha_s$. These perturbative equal-time correlators are used to convert lattice QCD matrix elements to the continuum space during the renormalization process. Subsequently, quasi distribution amplitudes are matched onto lightcone distribution amplitudes by integrating out hard modes and the corresponding hard kernels are derived up to next-to-leading order in $\alpha_s$ including the hybrid counterterms. These results are valuable in the lattice-based investigation of the lightcone distribution amplitudes of a light baryon from the first principles of QCD.

==> Baryon_DA_Hybrid.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    408769,      10802]
NotebookOptionsPosition[    401786,      10679]
NotebookOutlinePosition[    402159,      10695]
CellTagsIndexPosition[    402116,      10692]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
In this notebook, we provide the one loop matching kernel in hybrid scheme, \
including the MSbar scheme matching kernel and hybrid counterterm.\
\>", "Text",
 CellChangeTimes->{{3.902089268028887*^9, 
  3.902089353985992*^9}},ExpressionUUID->"b6f77eee-fe22-477b-aec1-\
55a9ddad184b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"\[Alpha]s", ",", "CF", ",", "Pz", ",", "\[Mu]", ",", "zs"}], 
   "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.902147630296832*^9, 3.9021476363126187`*^9}, {
  3.902395320461795*^9, 3.902395323690754*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"5cea30ca-8fd5-4cfe-95d6-95f148bbe3ee"],

Cell[CellGroupData[{

Cell["MSbar scheme matching kernel at one loop Eq. (2.16)", "Section",
 CellChangeTimes->{{3.902089369303811*^9, 3.902089382197547*^9}, {
  3.902354505545822*^9, 3.9023545082105484`*^9}, {3.902395122192865*^9, 
  3.9023951226746874`*^9}},ExpressionUUID->"f4ed368c-5a8c-4198-b560-\
baf9b5133a0e"],

Cell["\<\
The one loop MSbar scheme matching kernel can be found in JHEP 07 (2023) 191
Only the real parts are provided\
\>", "Text",
 CellChangeTimes->{{3.902091194991351*^9, 
  3.902091240367113*^9}},ExpressionUUID->"2432e4ca-f97c-42d4-8745-\
a5279431af33"],

Cell[CellGroupData[{

Cell["C2", "Subsection",
 CellChangeTimes->{{3.9020896261419334`*^9, 
  3.902089632144929*^9}},ExpressionUUID->"a59ea72c-1b7d-4b55-b37d-\
b7e7b15ddfc8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"C2", "[", 
    RowBox[{
    "x1_", ",", "x2_", ",", "y1_", ",", "y2_", ",", "Pz_", ",", "\[Mu]_"}], 
    "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"x3", ",", "y3"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"x3", "=", 
       RowBox[{"1", "-", "x1", "-", "x2"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"y3", "=", 
       RowBox[{"1", "-", "y1", "-", "y2"}]}], ";", "\[IndentingNewLine]", 
      TagBox[GridBox[{
         {"\[Piecewise]", GridBox[{
            {
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                RowBox[{"x3", " ", 
                 RowBox[{"(", 
                  RowBox[{"x1", "+", "y1", "+", 
                   RowBox[{"2", " ", "y3"}]}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"-", 
                   FractionBox["x3", "x1"]}], "]"}]}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "x1"}], "+", "y1"}], ")"}], " ", "y3", " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "+", "y3"}], ")"}]}]]}], "+", 
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"x1", "+", "y1"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"x3", "+", "y3"}], ")"}], " ", 
                RowBox[{"Log", "[", 
                 RowBox[{"-", 
                  FractionBox[
                   RowBox[{
                    RowBox[{"-", "x1"}], "+", "y1"}], "x1"]}], "]"}]}], 
               RowBox[{"y1", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "x1"}], "+", "y1"}], ")"}], " ", "y3"}]]}], 
             RowBox[{"x1", "<", "0"}]},
            {
             RowBox[{
              FractionBox[
               RowBox[{"x1", " ", 
                RowBox[{"(", 
                 RowBox[{"x1", "-", 
                  RowBox[{"3", " ", "y1"}], "-", 
                  RowBox[{"2", " ", "y3"}]}], ")"}]}], 
               RowBox[{"y1", " ", 
                RowBox[{"(", 
                 RowBox[{"x3", "-", "y3"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"y1", "+", "y3"}], ")"}]}]], "-", 
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "x3", " ", "y1"}], "+", 
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"x3", "-", "y3"}], ")"}], "2"]}], ")"}], " ", 
                RowBox[{"Log", "[", 
                 FractionBox[
                  RowBox[{"x3", "-", "y3"}], "x3"], "]"}]}], 
               RowBox[{"y1", " ", 
                RowBox[{"(", 
                 RowBox[{"x3", "-", "y3"}], ")"}], " ", "y3"}]], "+", 
              FractionBox[
               RowBox[{"x1", " ", 
                RowBox[{"Log", "[", 
                 FractionBox[
                  RowBox[{"4", " ", 
                   SuperscriptBox["Pz", "2"], " ", "x1", " ", "x3"}], 
                  SuperscriptBox["\[Mu]", "2"]], "]"}]}], 
               RowBox[{"y1", " ", 
                RowBox[{"(", 
                 RowBox[{"y1", "+", "y3"}], ")"}]}]], "+", 
              FractionBox[
               RowBox[{"2", " ", "x1", " ", 
                RowBox[{"Log", "[", 
                 FractionBox[
                  RowBox[{"4", " ", 
                   SuperscriptBox["Pz", "2"], " ", "x1", " ", 
                   RowBox[{"(", 
                    RowBox[{"x3", "-", "y3"}], ")"}]}], 
                  SuperscriptBox["\[Mu]", "2"]], "]"}]}], 
               RowBox[{"y1", " ", 
                RowBox[{"(", 
                 RowBox[{"x3", "-", "y3"}], ")"}]}]]}], 
             RowBox[{"0", "<", "x1", "<", "y1"}]},
            {
             RowBox[{
              FractionBox[
               RowBox[{"x3", " ", 
                RowBox[{"(", 
                 RowBox[{"x3", "-", 
                  RowBox[{"2", " ", "y1"}], "-", 
                  RowBox[{"3", " ", "y3"}]}], ")"}]}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"x1", "-", "y1"}], ")"}], " ", "y3", " ", 
                RowBox[{"(", 
                 RowBox[{"y1", "+", "y3"}], ")"}]}]], "-", 
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"x1", "-", "y1"}], ")"}], "2"], "-", 
                  RowBox[{"2", " ", "x1", " ", "y3"}]}], ")"}], " ", 
                RowBox[{"Log", "[", 
                 FractionBox[
                  RowBox[{"x1", "-", "y1"}], "x1"], "]"}]}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"x1", "-", "y1"}], ")"}], " ", "y1", " ", "y3"}]], 
              "+", 
              FractionBox[
               RowBox[{"x3", " ", 
                RowBox[{"Log", "[", 
                 FractionBox[
                  RowBox[{"4", " ", 
                   SuperscriptBox["Pz", "2"], " ", "x1", " ", "x3"}], 
                  SuperscriptBox["\[Mu]", "2"]], "]"}]}], 
               RowBox[{"y3", " ", 
                RowBox[{"(", 
                 RowBox[{"y1", "+", "y3"}], ")"}]}]], "+", 
              FractionBox[
               RowBox[{"2", " ", "x3", " ", 
                RowBox[{"Log", "[", 
                 FractionBox[
                  RowBox[{"4", " ", 
                   SuperscriptBox["Pz", "2"], " ", "x3", " ", 
                   RowBox[{"(", 
                    RowBox[{"x1", "-", "y1"}], ")"}]}], 
                  SuperscriptBox["\[Mu]", "2"]], "]"}]}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"x1", "-", "y1"}], ")"}], " ", "y3"}]]}], 
             RowBox[{"y1", "<", "x1", "<", 
              RowBox[{"y1", "+", "y3"}]}]},
            {
             RowBox[{
              RowBox[{"-", 
               FractionBox[
                RowBox[{"x1", " ", 
                 RowBox[{"(", 
                  RowBox[{"x3", "+", 
                   RowBox[{"2", " ", "y1"}], "+", "y3"}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"-", 
                   FractionBox["x1", "x3"]}], "]"}]}], 
                RowBox[{"y1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "x3"}], "+", "y3"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "+", "y3"}], ")"}]}]]}], "+", 
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"x1", "+", "y1"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{"x3", "+", "y3"}], ")"}], " ", 
                RowBox[{"Log", "[", 
                 RowBox[{"-", 
                  FractionBox[
                   RowBox[{
                    RowBox[{"-", "x3"}], "+", "y3"}], "x3"]}], "]"}]}], 
               RowBox[{"y1", " ", "y3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "x3"}], "+", "y3"}], ")"}]}]]}], 
             RowBox[{"x1", ">", 
              RowBox[{"y1", "+", "y3"}]}]}
           },
           AllowedDimensions->{2, Automatic},
           Editable->True,
           GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
           GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
           GridBoxSpacings->{"Columns" -> {
               Offset[0.27999999999999997`], {
                Offset[0.84]}, 
               Offset[0.27999999999999997`]}, "Rows" -> {
               Offset[0.2], {
                Offset[0.4]}, 
               Offset[0.2]}},
           Selectable->True]}
        },
        GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
        GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.35]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       "Piecewise",
       DeleteWithContents->True,
       Editable->False,
       SelectWithContents->True,
       Selectable->False,
       StripWrapperBoxes->True]}]}], "\[IndentingNewLine]", "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.9020897374313407`*^9, 3.902089829262413*^9}, {
   3.90208987682809*^9, 3.9020899161670027`*^9}, 3.902089986023841*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"a25b0df8-32b3-44bf-8146-a35118d6a0c8"]
}, Closed]],

Cell[CellGroupData[{

Cell["C3", "Subsection",
 CellChangeTimes->{{3.9020896261419334`*^9, 
  3.9020896416984153`*^9}},ExpressionUUID->"995f9569-f15d-477b-8d23-\
803fed84dbe2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"C3", "[", 
     RowBox[{
     "x1_", ",", "x2_", ",", "y1_", ",", "y2_", ",", "Pz_", ",", "\[Mu]_"}], 
     "]"}], ":=", 
    TagBox[GridBox[{
       {"\[Piecewise]", GridBox[{
          {
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"x1", " ", 
               RowBox[{"(", 
                RowBox[{"x2", "+", "y1"}], ")"}], " ", 
               RowBox[{"Log", "[", 
                RowBox[{"-", 
                 FractionBox["x1", "x2"]}], "]"}]}], 
              RowBox[{"y1", " ", 
               RowBox[{"(", 
                RowBox[{"x2", "-", "y2"}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"y1", "+", "y2"}], ")"}]}]]}], "+", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x1", " ", "x2"}], "+", 
                RowBox[{"y1", " ", "y2"}]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               FractionBox[
                RowBox[{"x2", "-", "y2"}], "x2"], "]"}]}], 
             RowBox[{"y1", " ", 
              RowBox[{"(", 
               RowBox[{"x2", "-", "y2"}], ")"}], " ", "y2"}]]}], 
           RowBox[{"x1", "<", "0"}]},
          {
           RowBox[{
            FractionBox["1", 
             RowBox[{"x1", "-", "y1"}]], "+", 
            FractionBox[
             RowBox[{
              RowBox[{"2", " ", "x1"}], "+", "x2"}], 
             RowBox[{"y1", " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2"}], ")"}]}]], "+", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["x1", "2"]}], "+", 
                RowBox[{"y1", " ", 
                 RowBox[{"(", 
                  RowBox[{"x1", "+", "y2"}], ")"}]}]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               FractionBox[
                RowBox[{"x2", "-", "y2"}], "x2"], "]"}]}], 
             RowBox[{"y1", " ", 
              RowBox[{"(", 
               RowBox[{"x2", "-", "y2"}], ")"}], " ", "y2"}]], "+", 
            FractionBox[
             RowBox[{"x1", " ", 
              RowBox[{"Log", "[", 
               FractionBox[
                RowBox[{"4", " ", 
                 SuperscriptBox["Pz", "2"], " ", "x1", " ", "x2"}], 
                SuperscriptBox["\[Mu]", "2"]], "]"}]}], 
             RowBox[{"y1", " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2"}], ")"}]}]], "+", 
            FractionBox[
             RowBox[{"x1", " ", 
              RowBox[{"Log", "[", 
               FractionBox[
                RowBox[{"4", " ", 
                 SuperscriptBox["Pz", "2"], " ", "x1", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}]}], 
                SuperscriptBox["\[Mu]", "2"]], "]"}]}], 
             RowBox[{"y1", " ", 
              RowBox[{"(", 
               RowBox[{"x2", "-", "y2"}], ")"}]}]]}], 
           RowBox[{"0", "<", "x1", "<", "y1"}]},
          {
           RowBox[{
            FractionBox["1", 
             RowBox[{"x2", "-", "y2"}]], "+", 
            FractionBox[
             RowBox[{"x1", "+", 
              RowBox[{"2", " ", "x2"}]}], 
             RowBox[{"y2", " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2"}], ")"}]}]], "+", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 SuperscriptBox["x2", "2"]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x2", "+", "y1"}], ")"}], " ", "y2"}]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               FractionBox[
                RowBox[{"x1", "-", "y1"}], "x1"], "]"}]}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"x1", "-", "y1"}], ")"}], " ", "y1", " ", "y2"}]], "+", 
            FractionBox[
             RowBox[{"x2", " ", 
              RowBox[{"Log", "[", 
               FractionBox[
                RowBox[{"4", " ", 
                 SuperscriptBox["Pz", "2"], " ", "x1", " ", "x2"}], 
                SuperscriptBox["\[Mu]", "2"]], "]"}]}], 
             RowBox[{"y2", " ", 
              RowBox[{"(", 
               RowBox[{"y1", "+", "y2"}], ")"}]}]], "+", 
            FractionBox[
             RowBox[{"x2", " ", 
              RowBox[{"Log", "[", 
               FractionBox[
                RowBox[{"4", " ", 
                 SuperscriptBox["Pz", "2"], " ", "x2", " ", 
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}]}], 
                SuperscriptBox["\[Mu]", "2"]], "]"}]}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"x1", "-", "y1"}], ")"}], " ", "y2"}]]}], 
           RowBox[{"y1", "<", "x1", "<", 
            RowBox[{"y1", "+", "y2"}]}]},
          {
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"x2", " ", 
               RowBox[{"(", 
                RowBox[{"x1", "+", "y2"}], ")"}], " ", 
               RowBox[{"Log", "[", 
                RowBox[{"-", 
                 FractionBox["x2", "x1"]}], "]"}]}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"x1", "-", "y1"}], ")"}], " ", "y2", " ", 
               RowBox[{"(", 
                RowBox[{"y1", "+", "y2"}], ")"}]}]]}], "+", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"x1", " ", "x2"}], "+", 
                RowBox[{"y1", " ", "y2"}]}], ")"}], " ", 
              RowBox[{"Log", "[", 
               FractionBox[
                RowBox[{"x1", "-", "y1"}], "x1"], "]"}]}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"x1", "-", "y1"}], ")"}], " ", "y1", " ", "y2"}]]}], 
           RowBox[{"x1", ">", 
            RowBox[{"y1", "+", "y2"}]}]}
         },
         AllowedDimensions->{2, Automatic},
         Editable->True,
         GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
         GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.84]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}},
         Selectable->True]}
      },
      GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
      GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.35]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}],
     "Piecewise",
     DeleteWithContents->True,
     Editable->False,
     SelectWithContents->True,
     Selectable->False,
     StripWrapperBoxes->True]}], ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.902089955339793*^9, 3.902089982918358*^9}, 
   3.902090016312811*^9, {3.902151904166329*^9, 3.902151922981074*^9}, {
   3.902151974745782*^9, 3.9021520034501114`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"bc90118a-5316-4c3c-a84b-a997fa448168"]
}, Closed]],

Cell[CellGroupData[{

Cell["MSbar scheme matching kernel", "Subsection",
 CellChangeTimes->{{3.9020896261419334`*^9, 
  3.9020896571191287`*^9}},ExpressionUUID->"1af713cf-0289-418b-a083-\
2790dde6a561"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CMSbar1", "[", 
    RowBox[{
    "x1_", ",", "x2_", ",", "y1_", ",", "y2_", ",", "Pz_", ",", "\[Mu]_"}], 
    "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"\[Alpha]s", " ", "CF"}], 
     RowBox[{"8", " ", "\[Pi]"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"C2", "[", 
        RowBox[{
        "x1", ",", "x2", ",", "y1", ",", "y2", ",", "Pz", ",", "\[Mu]"}], 
        "]"}], "*", 
       RowBox[{"DiracDelta", "[", 
        RowBox[{"x2", "-", "y2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"C3", "[", 
        RowBox[{
        "x1", ",", "x2", ",", "y1", ",", "y2", ",", "Pz", ",", "\[Mu]"}], 
        "]"}], "*", 
       RowBox[{"DiracDelta", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "x1", "-", "x2"}], ")"}], "-", 
         RowBox[{"(", 
          RowBox[{"1", "-", "y1", "-", "y2"}], ")"}]}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"C2", "[", 
        RowBox[{
        "x2", ",", "x1", ",", "y2", ",", "y1", ",", "Pz", ",", "\[Mu]"}], 
        "]"}], "*", 
       RowBox[{"DiracDelta", "[", 
        RowBox[{"x1", "-", "y1"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"C3", "[", 
        RowBox[{
        "x2", ",", "x1", ",", "y2", ",", "y1", ",", "Pz", ",", "\[Mu]"}], 
        "]"}], "*", 
       RowBox[{"DiracDelta", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "x2", "-", "x1"}], ")"}], "-", 
         RowBox[{"(", 
          RowBox[{"1", "-", "y2", "-", "y1"}], ")"}]}], "]"}]}]}], ")"}]}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.902089421031143*^9, 3.9020895189254465`*^9}, {
  3.902090023121767*^9, 3.902090031458001*^9}, {3.9021520191308513`*^9, 
  3.902152020332399*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"01c3ef2a-74c9-46b3-942a-566f96331f8f"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Hybrid counterterm at one loop Eq. (3.22)", "Section",
 CellChangeTimes->{{3.902089369303811*^9, 3.902089382197547*^9}, {
   3.9020912592703795`*^9, 3.9020912625103164`*^9}, 3.9021470998585987`*^9, {
   3.9023544654130964`*^9, 3.902354473654688*^9}, {3.9023952164787025`*^9, 
   3.9023952169026527`*^9}},ExpressionUUID->"4f8371ff-2f77-4c62-857f-\
720a38364cdb"],

Cell["\<\
The integrals in Appendix B in our paper as well as the hybrid counterterm \
after simplification\
\>", "Text",
 CellChangeTimes->{{3.9023544050048*^9, 
  3.9023544366740665`*^9}},ExpressionUUID->"1b33fc88-6754-4783-b228-\
ff83f6dddce1"],

Cell[CellGroupData[{

Cell["Master Integrals", "Subsection",
 CellChangeTimes->{{3.893076657422165*^9, 3.8930766661847725`*^9}, 
   3.8930776385453124`*^9, {3.893080798207539*^9, 3.8930808090128593`*^9}, {
   3.893081301351778*^9, 3.8930813096525326`*^9}, 3.8930814651343193`*^9, {
   3.9021308789583516`*^9, 
   3.902130882816411*^9}},ExpressionUUID->"b4c1b188-c872-4a0b-851a-\
19f9a45d4ce0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"I1", ",", "I0", ",", "I1t"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"I1", "[", 
     RowBox[{"Lset_", ",", "p_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"Gamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", 
              RowBox[{"Lset", "[", 
               RowBox[{"[", "1", "]"}], "]"}], " ", "p"}]}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"Lset", "[", 
                RowBox[{"[", "1", "]"}], "]"}], " ", "p"}]]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            SuperscriptBox[
             RowBox[{"Lset", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "2"], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"EulerGamma", "+", 
             RowBox[{"Log", "[", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", 
               RowBox[{"Lset", "[", 
                RowBox[{"[", "1", "]"}], "]"}], " ", "p"}], "]"}]}], 
            ")"}]}]}], ")"}]}], 
       RowBox[{"2", " ", "p", " ", "\[Pi]"}]]}], "+", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", 
             RowBox[{"Lset", "[", 
              RowBox[{"[", "2", "]"}], "]"}], " ", "p"}]}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", 
              RowBox[{"Lset", "[", 
               RowBox[{"[", "2", "]"}], "]"}], " ", "p"}]]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           SuperscriptBox[
            RowBox[{"Lset", "[", 
             RowBox[{"[", "2", "]"}], "]"}], "2"], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"EulerGamma", "+", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", 
              RowBox[{"Lset", "[", 
               RowBox[{"[", "2", "]"}], "]"}], " ", "p"}], "]"}]}], ")"}]}]}],
         ")"}]}], 
      RowBox[{"2", " ", "p", " ", "\[Pi]"}]]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"I0", "[", 
     RowBox[{"Lset_", ",", "p_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"Lset", "[", 
             RowBox[{"[", "1", "]"}], "]"}], " ", "p"}]]}], ")"}]}], 
       RowBox[{"2", " ", "p", " ", "\[Pi]"}]]}], "+", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"Lset", "[", 
            RowBox[{"[", "2", "]"}], "]"}], " ", "p"}]]}], ")"}]}], 
      RowBox[{"2", " ", "p", " ", "\[Pi]"}]]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"I1t", "[", 
    RowBox[{"Lset_", ",", "p_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"EulerGamma", "-", 
       RowBox[{"CosIntegral", "[", 
        RowBox[{
         RowBox[{"Lset", "[", 
          RowBox[{"[", "1", "]"}], "]"}], " ", "p"}], "]"}], "+", 
       RowBox[{
        RowBox[{"Cos", "[", 
         RowBox[{
          RowBox[{"Lset", "[", 
           RowBox[{"[", "1", "]"}], "]"}], " ", "p"}], "]"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"Lset", "[", 
          RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "+", 
       RowBox[{"Log", "[", "p", "]"}]}], ")"}]}], 
    RowBox[{"p", " ", "\[Pi]"}]]}], ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.9021309361188145`*^9, 3.9021310152725735`*^9}, 
   3.902131072277573*^9, {3.902131174274903*^9, 3.902131214383606*^9}, {
   3.9021313355423584`*^9, 3.902131349093446*^9}, {3.9021316048996525`*^9, 
   3.902131614379963*^9}, 3.902144063371895*^9, {3.902147960875971*^9, 
   3.9021479849610496`*^9}, {3.9021481054323206`*^9, 
   3.9021481059333963`*^9}, {3.902149096828601*^9, 3.902149106569604*^9}, {
   3.902155207879534*^9, 3.902155209120695*^9}, {3.9021650935146904`*^9, 
   3.9021651034644957`*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"81622a4a-fdf0-4486-8eac-6a1cb41c58c7"],

Cell[BoxData[{
 RowBox[{"Under", " ", "certain", " ", "limits"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"I1", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"L", ",", "0"}], "}"}], ",", "p"}], "]"}], "=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"Gamma", "[", 
          RowBox[{"0", ",", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "L", " ", "p"}]}], "]"}]}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "L", " ", "p"}]]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          SuperscriptBox["L", "2"], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"EulerGamma", "+", 
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "L", " ", "p"}], "]"}]}], 
          ")"}]}]}], ")"}]}], 
     RowBox[{"2", " ", "p", " ", "\[Pi]"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"I1", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "L"}]}], "}"}], ",", "p"}], "]"}], "=", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{"Gamma", "[", 
         RowBox[{"0", ",", 
          RowBox[{"\[ImaginaryI]", " ", "L", " ", "p"}]}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "L", " ", "p"}]]}], ")"}], 
        " ", 
        RowBox[{"Log", "[", 
         SuperscriptBox["L", "2"], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"EulerGamma", "+", 
          RowBox[{"Log", "[", 
           RowBox[{"\[ImaginaryI]", " ", "L", " ", "p"}], "]"}]}], ")"}]}]}], 
      ")"}]}], 
    RowBox[{"2", " ", "p", " ", "\[Pi]"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"I0", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"+", "\[Infinity]"}], ",", 
       RowBox[{"-", "\[Infinity]"}]}], "}"}], ",", "p"}], "]"}], "=", 
   RowBox[{"DiracDelta", "[", "p", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"I0", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"+", "\[Infinity]"}], ",", "L"}], "}"}], ",", "p"}], "]"}], 
   "=", 
   RowBox[{
    FractionBox["\[ImaginaryI]", 
     RowBox[{"2", " ", "p", " ", "\[Pi]"}]], "+", 
    FractionBox[
     RowBox[{"DiracDelta", "[", "p", "]"}], "2"], "+", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[ImaginaryI]", " ", "L", " ", "p"}]]}], ")"}]}], 
     RowBox[{"2", " ", "p", " ", "\[Pi]"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"I0", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "L"}], ",", 
       RowBox[{"-", "\[Infinity]"}]}], "}"}], ",", "p"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["\[ImaginaryI]", 
      RowBox[{"2", " ", "p", " ", "\[Pi]"}]]}], "+", 
    FractionBox[
     RowBox[{"DiracDelta", "[", "p", "]"}], "2"], "+", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "L", " ", "p"}]]}], ")"}]}], 
     RowBox[{"2", " ", "p", " ", "\[Pi]"}]]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Text",
 CellChangeTimes->{{3.9021451073182526`*^9, 3.9021451580214577`*^9}, {
  3.902149134139783*^9, 
  3.902149233553875*^9}},ExpressionUUID->"d5a33830-3e2a-4456-a316-\
5d518c835ffa"]
}, Closed]],

Cell[CellGroupData[{

Cell["IH", "Subsection",
 CellChangeTimes->{{3.893076657422165*^9, 3.8930766661847725`*^9}, 
   3.8930776385453124`*^9, {3.893080798207539*^9, 3.8930808090128593`*^9}, {
   3.893081301351778*^9, 3.8930813096525326`*^9}, 
   3.8930814651343193`*^9},ExpressionUUID->"0d30cfa3-4211-4dbc-b362-\
a94f7b04a658"],

Cell[BoxData[
 RowBox[{
  RowBox[{"IH", "=", 
   RowBox[{"\[Integral]", 
    RowBox[{
     FractionBox[
      RowBox[{"\[DifferentialD]", "z1"}], 
      RowBox[{"2", "Pi"}]], 
     FractionBox[
      RowBox[{"\[DifferentialD]", "z2"}], 
      RowBox[{"2", "Pi"}]], 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"I", " ", "p1", " ", "z1"}], "+", 
       RowBox[{"I", " ", "p2", " ", "z2"}]}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["7", "8"], 
        RowBox[{"Log", "[", 
         SuperscriptBox["z1", "2"], "]"}]}], "+", 
       RowBox[{
        FractionBox["7", "8"], 
        RowBox[{"Log", "[", 
         SuperscriptBox["z2", "2"], "]"}]}], "+", 
       RowBox[{
        FractionBox["3", "4"], 
        RowBox[{"Log", "[", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"z1", "-", "z2"}], ")"}], "2"], "]"}]}]}], ")"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"\[Theta]", "[", 
         RowBox[{
          RowBox[{"zs", "-"}], "|", "z1", "|"}], "]"}], "*", 
        RowBox[{"\[Theta]", "[", 
         RowBox[{
          RowBox[{"zs", "-"}], "|", "z2", "|"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"\[Theta]", "[", 
         RowBox[{
          RowBox[{"zs", "-"}], "|", "z1", "|"}], "]"}], "*", 
        RowBox[{"\[Theta]", "[", 
         RowBox[{"|", "z2", "|", 
          RowBox[{"-", "zs"}]}], "]"}], "*", 
        RowBox[{"\[Theta]", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"2", "zs"}], "-"}], "|", "z2", "|"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"\[Theta]", "[", 
         RowBox[{
          RowBox[{"zs", "-"}], "|", "z2", "|"}], "]"}], "*", 
        RowBox[{"\[Theta]", "[", 
         RowBox[{"|", "z1", "|", 
          RowBox[{"-", "zs"}]}], "]"}], "*", 
        RowBox[{"\[Theta]", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"2", "zs"}], "-"}], "|", "z1", "|"}], "]"}]}]}], 
      ")"}]}]}]}], "\[LineSeparator]"}]], "Text",
 CellChangeTimes->{{3.8930813312245145`*^9, 3.8930813565252385`*^9}, {
   3.89308143910573*^9, 3.8930814570240545`*^9}, {3.8930815634740005`*^9, 
   3.893081621323395*^9}, {3.893081753905614*^9, 3.893081778128644*^9}, {
   3.89308189688561*^9, 3.893082018793888*^9}, {3.8930820546288214`*^9, 
   3.8930821233917227`*^9}, {3.8930821911528563`*^9, 
   3.8930822403022547`*^9}, {3.8930823027496758`*^9, 3.893082428911991*^9}, {
   3.8930825716711764`*^9, 3.8930826537977905`*^9}, {3.8930826908037324`*^9, 
   3.893082691894107*^9}, {3.8931009701220284`*^9, 3.8931010391885676`*^9}, 
   3.8931013284408803`*^9, {3.893101360569559*^9, 3.893101372552595*^9}, {
   3.893101421040888*^9, 3.8931014269245605`*^9}, {3.8931080130884037`*^9, 
   3.89310805184272*^9}, {3.89310895372211*^9, 3.8931090171362667`*^9}, {
   3.893109058738222*^9, 3.8931091198965964`*^9}, {3.893109585664149*^9, 
   3.893109591958556*^9}, {3.893109765899006*^9, 3.893109776035061*^9}, 
   3.8931098293237715`*^9, {3.893109934932136*^9, 3.8931099491347046`*^9}, {
   3.893110342217863*^9, 3.8931103798692303`*^9}, {3.8931449777506533`*^9, 
   3.8931450138970203`*^9}, {3.8931450579106274`*^9, 
   3.8931453511408415`*^9}, {3.8931455265689173`*^9, 3.8931455439607587`*^9}, 
   3.893145591999572*^9, {3.893145635323927*^9, 3.8931457052506723`*^9}, {
   3.8931457760414777`*^9, 3.893145777605193*^9}, {3.8931458651413813`*^9, 
   3.8931458770183945`*^9}, {3.8931459325295143`*^9, 
   3.8931459336382127`*^9}, {3.8931460026173906`*^9, 
   3.8931460167372704`*^9}, {3.893146047061104*^9, 3.8931460498996263`*^9}, {
   3.893146096935638*^9, 3.8931461278085537`*^9}, {3.893146189794727*^9, 
   3.8931461967852273`*^9}, {3.8931462307100115`*^9, 
   3.8931463130315466`*^9}, {3.893146456665369*^9, 3.89314649280542*^9}, {
   3.8931465801451426`*^9, 3.8931465852900195`*^9}, {3.893146621087143*^9, 
   3.893146630696357*^9}, {3.8931466955611763`*^9, 3.8931466965412083`*^9}, {
   3.8931467323051724`*^9, 3.8931467541151752`*^9}, {3.8931468020952144`*^9, 
   3.893146823523113*^9}, {3.893147177916212*^9, 3.893147394849823*^9}, 
   3.8931475355220833`*^9, {3.8931476091796017`*^9, 3.8931476348091125`*^9}, {
   3.8931477016456623`*^9, 3.8931477102991734`*^9}, 3.893147763665025*^9, {
   3.8931478120204725`*^9, 3.8931478186556787`*^9}, 3.8931478496699533`*^9, {
   3.8931478894828978`*^9, 3.8931478959242134`*^9}, 3.8931479386458054`*^9, {
   3.893147968778902*^9, 3.893148005317171*^9}, {3.8931480433701887`*^9, 
   3.893148048325391*^9}, {3.8931486400998454`*^9, 3.8931486837879066`*^9}, {
   3.8931487181990757`*^9, 3.893148788011349*^9}, {3.8931489603395834`*^9, 
   3.8931489695119047`*^9}, {3.89314901424405*^9, 3.8931490513429337`*^9}, {
   3.8931491619356785`*^9, 3.893149226622799*^9}, {3.893149265851606*^9, 
   3.8931494212749724`*^9}, {3.8931495202426825`*^9, 3.893149700761546*^9}, {
   3.893149766744139*^9, 3.893149953230526*^9}, {3.893149990111479*^9, 
   3.893150087050393*^9}, {3.8931501173626795`*^9, 3.8931501384521174`*^9}, {
   3.893150256546686*^9, 3.8931504551132803`*^9}, {3.8931505209571424`*^9, 
   3.893150721261732*^9}, {3.8931508161373186`*^9, 3.893151056924802*^9}, {
   3.8931510926985598`*^9, 3.893151104437601*^9}, {3.89315115636812*^9, 
   3.8931513311947465`*^9}, {3.893151394077899*^9, 3.893151395999816*^9}, 
   3.8931517301451464`*^9, {3.893151827166119*^9, 3.8931518290071774`*^9}, {
   3.8931519249945807`*^9, 3.8931520788801165`*^9}, {3.893152215459403*^9, 
   3.893152215911003*^9}, {3.8931523922876205`*^9, 3.8931524163478217`*^9}, {
   3.893152453367693*^9, 3.893152454194741*^9}, {3.8931525048600073`*^9, 
   3.8931525052983723`*^9}, 3.893152610715949*^9, {3.8931526929991713`*^9, 
   3.8931526948343115`*^9}, {3.895321951529848*^9, 3.895321987367891*^9}, {
   3.9020913656213965`*^9, 3.90209137697641*^9}, {3.9020914410563803`*^9, 
   3.902091457561068*^9}, {3.9021317323756514`*^9, 3.9021317502924643`*^9}, {
   3.9023060482302103`*^9, 3.902306050643728*^9}, 
   3.9023063601346235`*^9},ExpressionUUID->"cc23fb47-3daa-47a2-83e2-\
1e98a4a932c6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"IH", "[", 
      RowBox[{"p1_", ",", "p2_", ",", "zs_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       FractionBox["7", "8"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"I0", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"2", " ", "zs"}], ",", 
              RowBox[{
               RowBox[{"-", "2"}], " ", "zs"}]}], "}"}], ",", "p2"}], "]"}], 
          "*", " ", 
          RowBox[{"I1", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"zs", ",", 
              RowBox[{"-", "zs"}]}], "}"}], ",", "p1"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"I0", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"zs", ",", 
                 RowBox[{"-", "zs"}]}], "}"}], ",", "p1"}], "]"}]}], "+", 
            RowBox[{"I0", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"2", " ", "zs"}], ",", 
                RowBox[{
                 RowBox[{"-", "2"}], " ", "zs"}]}], "}"}], ",", "p1"}], 
             "]"}]}], ")"}], " ", 
          RowBox[{"I1", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"zs", ",", 
              RowBox[{"-", "zs"}]}], "}"}], ",", "p2"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"I0", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"zs", ",", 
              RowBox[{"-", "zs"}]}], "}"}], ",", "p2"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"I1", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"zs", ",", 
                 RowBox[{"-", "zs"}]}], "}"}], ",", "p1"}], "]"}]}], "+", 
            RowBox[{"I1", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"2", " ", "zs"}], ",", 
                RowBox[{
                 RowBox[{"-", "2"}], " ", "zs"}]}], "}"}], ",", "p1"}], 
             "]"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"I0", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"zs", ",", 
              RowBox[{"-", "zs"}]}], "}"}], ",", "p1"}], "]"}], " ", "*", 
          RowBox[{"I1", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"2", " ", "zs"}], ",", 
              RowBox[{
               RowBox[{"-", "2"}], " ", "zs"}]}], "}"}], ",", "p2"}], 
           "]"}]}]}], ")"}]}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"I1t", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"2", " ", "zs"}], ",", 
               RowBox[{
                RowBox[{"-", "2"}], " ", "zs"}]}], "}"}], ",", "p1"}], "]"}], 
           "-", 
           RowBox[{"I1t", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"2", " ", "zs"}], ",", 
               RowBox[{
                RowBox[{"-", "2"}], " ", "zs"}]}], "}"}], ",", 
             RowBox[{"-", "p2"}]}], "]"}]}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"I1", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"2", " ", "zs"}], ",", 
               RowBox[{
                RowBox[{"-", "2"}], " ", "zs"}]}], "}"}], ",", "p1"}], "]"}], 
           "+", 
           RowBox[{"I1", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{"2", " ", "zs"}], ",", 
               RowBox[{
                RowBox[{"-", "2"}], " ", "zs"}]}], "}"}], ",", 
             RowBox[{"-", "p2"}]}], "]"}]}], ")"}], " ", 
         RowBox[{"Sin", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}], "]"}]}]}], 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"p1", "+", "p2"}], ")"}], " ", "\[Pi]"}]], "+", 
      RowBox[{
       FractionBox["3", 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{"p1", "+", "p2"}], ")"}], " ", "\[Pi]"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"I1t", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"zs", ",", 
                 RowBox[{"-", "zs"}]}], "}"}], ",", "p1"}], "]"}]}], "+", 
            RowBox[{"I1t", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"3", " ", "zs"}], ",", 
                RowBox[{
                 RowBox[{"-", "3"}], " ", "zs"}]}], "}"}], ",", "p1"}], 
             "]"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"I1t", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"zs", ",", 
                RowBox[{"-", "zs"}]}], "}"}], ",", 
              RowBox[{"-", "p2"}]}], "]"}], "-", 
            RowBox[{"I1t", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"2", " ", "zs"}], ",", 
                RowBox[{
                 RowBox[{"-", "2"}], " ", "zs"}]}], "}"}], ",", "p1"}], "]"}],
             "+", 
            RowBox[{"I1t", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"2", " ", "zs"}], ",", 
                RowBox[{
                 RowBox[{"-", "2"}], " ", "zs"}]}], "}"}], ",", 
              RowBox[{"-", "p2"}]}], "]"}], "-", 
            RowBox[{"I1t", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"3", " ", "zs"}], ",", 
                RowBox[{
                 RowBox[{"-", "3"}], " ", "zs"}]}], "}"}], ",", 
              RowBox[{"-", "p2"}]}], "]"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"I1", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"zs", ",", 
                RowBox[{"-", "zs"}]}], "}"}], ",", 
              RowBox[{"-", "p2"}]}], "]"}], "-", 
            RowBox[{"I1", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"2", " ", "zs"}], ",", 
                RowBox[{
                 RowBox[{"-", "2"}], " ", "zs"}]}], "}"}], ",", "p1"}], "]"}],
             "-", 
            RowBox[{"I1", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"2", " ", "zs"}], ",", 
                RowBox[{
                 RowBox[{"-", "2"}], " ", "zs"}]}], "}"}], ",", 
              RowBox[{"-", "p2"}]}], "]"}], "+", 
            RowBox[{"I1", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"3", " ", "zs"}], ",", 
                RowBox[{
                 RowBox[{"-", "3"}], " ", "zs"}]}], "}"}], ",", 
              RowBox[{"-", "p2"}]}], "]"}]}], ")"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"I1", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"zs", ",", 
                 RowBox[{"-", "zs"}]}], "}"}], ",", "p1"}], "]"}]}], "+", 
            RowBox[{"I1", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"3", " ", "zs"}], ",", 
                RowBox[{
                 RowBox[{"-", "3"}], " ", "zs"}]}], "}"}], ",", "p1"}], 
             "]"}]}], ")"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}], "]"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       FractionBox["3", 
        RowBox[{"8", " ", 
         RowBox[{"(", 
          RowBox[{"p1", "+", "p2"}], ")"}], " ", "\[Pi]"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"I1t", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"zs", ",", 
                 RowBox[{"-", "zs"}]}], "}"}], ",", "p1"}], "]"}]}], "-", 
            RowBox[{"I1t", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"2", " ", "zs"}], ",", 
                RowBox[{
                 RowBox[{"-", "2"}], " ", "zs"}]}], "}"}], ",", "p1"}], "]"}],
             "+", 
            RowBox[{"I1t", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"2", " ", "zs"}], ",", 
                RowBox[{
                 RowBox[{"-", "2"}], " ", "zs"}]}], "}"}], ",", 
              RowBox[{"-", "p2"}]}], "]"}], "+", 
            RowBox[{"I1t", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"3", " ", "zs"}], ",", 
                RowBox[{
                 RowBox[{"-", "3"}], " ", "zs"}]}], "}"}], ",", "p1"}], 
             "]"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"I1t", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"zs", ",", 
                RowBox[{"-", "zs"}]}], "}"}], ",", 
              RowBox[{"-", "p2"}]}], "]"}], "-", 
            RowBox[{"I1t", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"3", " ", "zs"}], ",", 
                RowBox[{
                 RowBox[{"-", "3"}], " ", "zs"}]}], "}"}], ",", 
              RowBox[{"-", "p2"}]}], "]"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"I1", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"zs", ",", 
                RowBox[{"-", "zs"}]}], "}"}], ",", "p1"}], "]"}], "-", 
            RowBox[{"I1", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"2", " ", "zs"}], ",", 
                RowBox[{
                 RowBox[{"-", "2"}], " ", "zs"}]}], "}"}], ",", "p1"}], "]"}],
             "-", 
            RowBox[{"I1", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"2", " ", "zs"}], ",", 
                RowBox[{
                 RowBox[{"-", "2"}], " ", "zs"}]}], "}"}], ",", 
              RowBox[{"-", "p2"}]}], "]"}], "+", 
            RowBox[{"I1", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"3", " ", "zs"}], ",", 
                RowBox[{
                 RowBox[{"-", "3"}], " ", "zs"}]}], "}"}], ",", "p1"}], 
             "]"}]}], ")"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"I1", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"zs", ",", 
                 RowBox[{"-", "zs"}]}], "}"}], ",", 
               RowBox[{"-", "p2"}]}], "]"}]}], "+", 
            RowBox[{"I1", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"3", " ", "zs"}], ",", 
                RowBox[{
                 RowBox[{"-", "3"}], " ", "zs"}]}], "}"}], ",", 
              RowBox[{"-", "p2"}]}], "]"}]}], ")"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}], "]"}]}]}], 
        ")"}]}]}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"IH", "[", 
      RowBox[{"p1_", ",", "p2_", ",", "zs_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       FractionBox["7", "8"], 
       FractionBox["1", 
        RowBox[{"p1", " ", "p2", " ", 
         SuperscriptBox["\[Pi]", "2"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"p2", " ", "zs"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"p2", " ", "zs"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"SinIntegral", "[", 
              RowBox[{"p1", " ", "zs"}], "]"}]}], "+", 
            RowBox[{"SinIntegral", "[", 
             RowBox[{"2", " ", "p1", " ", "zs"}], "]"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"p1", " ", "zs"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                RowBox[{"Log", "[", "zs", "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Cos", "[", 
                   RowBox[{"p1", " ", "zs"}], "]"}], "+", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"p2", " ", "zs"}], "]"}]}], ")"}], " ", 
                RowBox[{"Log", "[", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["zs", "4"]}], "]"}]}]}], ")"}], " ", 
             RowBox[{"Sin", "[", 
              RowBox[{"p2", " ", "zs"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"p1", " ", "zs"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"SinIntegral", "[", 
              RowBox[{"p2", " ", "zs"}], "]"}]}], "-", 
            RowBox[{"SinIntegral", "[", 
             RowBox[{"2", " ", "p2", " ", "zs"}], "]"}]}], ")"}]}]}], ")"}]}],
       "+", 
      RowBox[{
       FractionBox["3", "4"], 
       FractionBox["1", 
        RowBox[{"8", " ", "p1", " ", "p2", " ", 
         RowBox[{"(", 
          RowBox[{"p1", "+", "p2"}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "2"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"EulerGamma", " ", 
             RowBox[{"(", 
              RowBox[{"p1", "+", "p2"}], ")"}]}], "-", 
            RowBox[{"p2", " ", 
             RowBox[{"CosIntegral", "[", 
              RowBox[{"2", " ", "p1", " ", "zs"}], "]"}]}], "-", 
            RowBox[{"p1", " ", 
             RowBox[{"CosIntegral", "[", 
              RowBox[{"2", " ", "p2", " ", "zs"}], "]"}]}], "+", 
            RowBox[{"p2", " ", 
             RowBox[{"Log", "[", "p1", "]"}]}], "+", 
            RowBox[{"p1", " ", 
             RowBox[{"Log", "[", "p2", "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"p2", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "p1", " ", "zs"}], "]"}]}], "+", 
               RowBox[{"p1", " ", 
                RowBox[{"Cos", "[", 
                 RowBox[{"2", " ", "p2", " ", "zs"}], "]"}]}]}], ")"}], " ", 
             RowBox[{"Log", "[", 
              RowBox[{"2", " ", "zs"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"Sin", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Log", "[", 
              RowBox[{"256", " ", 
               SuperscriptBox["zs", "8"]}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"p2", " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", "p1", " ", "zs"}], "]"}]}], "+", 
               RowBox[{"p1", " ", 
                RowBox[{"Sin", "[", 
                 RowBox[{"2", " ", "p2", " ", "zs"}], "]"}]}]}], ")"}]}], "-", 
            RowBox[{"8", " ", "p2", " ", 
             RowBox[{"SinIntegral", "[", 
              RowBox[{"2", " ", "p1", " ", "zs"}], "]"}]}], "-", 
            RowBox[{"8", " ", "p1", " ", 
             RowBox[{"SinIntegral", "[", 
              RowBox[{"2", " ", "p2", " ", "zs"}], "]"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       FractionBox["3", "4"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"p1", " ", "p2", " ", 
            RowBox[{"(", 
             RowBox[{"p1", "+", "p2"}], ")"}], " ", 
            SuperscriptBox["\[Pi]", "2"]}]]}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "EulerGamma", " ", 
            RowBox[{"(", 
             RowBox[{"p1", "+", "p2"}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}], "]"}]}], "-", 
           RowBox[{"p2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}], "]"}], "+", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}], "]"}]}], 
             ")"}], " ", 
            RowBox[{"CosIntegral", "[", 
             RowBox[{"p1", " ", "zs"}], "]"}]}], "-", 
           RowBox[{"2", " ", "p2", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}], "]"}], " ", 
            RowBox[{"CosIntegral", "[", 
             RowBox[{"2", " ", "p1", " ", "zs"}], "]"}]}], "+", 
           RowBox[{"p2", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}], "]"}], " ", 
            RowBox[{"CosIntegral", "[", 
             RowBox[{"3", " ", "p1", " ", "zs"}], "]"}]}], "+", 
           RowBox[{"p2", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}], "]"}], " ", 
            RowBox[{"CosIntegral", "[", 
             RowBox[{"3", " ", "p1", " ", "zs"}], "]"}]}], "-", 
           RowBox[{"p1", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}], "]"}], " ", 
            RowBox[{"CosIntegral", "[", 
             RowBox[{"p2", " ", "zs"}], "]"}]}], "-", 
           RowBox[{"p1", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}], "]"}], " ", 
            RowBox[{"CosIntegral", "[", 
             RowBox[{"p2", " ", "zs"}], "]"}]}], "-", 
           RowBox[{"2", " ", "p1", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}], "]"}], " ", 
            RowBox[{"CosIntegral", "[", 
             RowBox[{"2", " ", "p2", " ", "zs"}], "]"}]}], "+", 
           RowBox[{"p1", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}], "]"}], " ", 
            RowBox[{"CosIntegral", "[", 
             RowBox[{"3", " ", "p2", " ", "zs"}], "]"}]}], "+", 
           RowBox[{"p1", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}], "]"}], " ", 
            RowBox[{"CosIntegral", "[", 
             RowBox[{"3", " ", "p2", " ", "zs"}], "]"}]}], "+", 
           RowBox[{"2", " ", "p2", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}], "]"}], " ", 
            RowBox[{"Log", "[", "p1", "]"}]}], "+", 
           RowBox[{"2", " ", "p1", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}], "]"}], " ", 
            RowBox[{"Log", "[", "p2", "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"p1", "+", "p2"}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "p1"}], "+", "p2"}], ")"}], " ", "zs"}], 
             "]"}], " ", 
            RowBox[{"Log", "[", "zs", "]"}]}], "+", 
           RowBox[{"p1", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"p1", "+", 
                RowBox[{"2", " ", "p2"}]}], ")"}], " ", "zs"}], "]"}], " ", 
            RowBox[{"Log", "[", "zs", "]"}]}], "+", 
           RowBox[{"p2", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"p1", "+", 
                RowBox[{"2", " ", "p2"}]}], ")"}], " ", "zs"}], "]"}], " ", 
            RowBox[{"Log", "[", "zs", "]"}]}], "+", 
           RowBox[{"2", " ", "p1", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"p1", "-", "p2"}], ")"}], " ", "zs"}], "]"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"2", " ", "zs"}], "]"}]}], "+", 
           RowBox[{"2", " ", "p2", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"p1", "-", "p2"}], ")"}], " ", "zs"}], "]"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"2", " ", "zs"}], "]"}]}], "-", 
           RowBox[{"p1", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"p1", "-", 
                RowBox[{"2", " ", "p2"}]}], ")"}], " ", "zs"}], "]"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"3", " ", "zs"}], "]"}]}], "-", 
           RowBox[{"p2", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"p1", "-", 
                RowBox[{"2", " ", "p2"}]}], ")"}], " ", "zs"}], "]"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"3", " ", "zs"}], "]"}]}], "-", 
           RowBox[{"p1", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"2", " ", "p1", " ", "zs"}], "-", 
              RowBox[{"p2", " ", "zs"}]}], "]"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"3", " ", "zs"}], "]"}]}], "-", 
           RowBox[{"p2", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"2", " ", "p1", " ", "zs"}], "-", 
              RowBox[{"p2", " ", "zs"}]}], "]"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"3", " ", "zs"}], "]"}]}], "+", 
           RowBox[{"p2", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}], "]"}], " ", 
            RowBox[{"SinIntegral", "[", 
             RowBox[{"p1", " ", "zs"}], "]"}]}], "-", 
           RowBox[{"p2", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}], "]"}], " ", 
            RowBox[{"SinIntegral", "[", 
             RowBox[{"p1", " ", "zs"}], "]"}]}], "-", 
           RowBox[{"2", " ", "p2", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}], "]"}], " ", 
            RowBox[{"SinIntegral", "[", 
             RowBox[{"2", " ", "p1", " ", "zs"}], "]"}]}], "+", 
           RowBox[{"p2", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}], "]"}], " ", 
            RowBox[{"SinIntegral", "[", 
             RowBox[{"3", " ", "p1", " ", "zs"}], "]"}]}], "+", 
           RowBox[{"p2", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}], "]"}], " ", 
            RowBox[{"SinIntegral", "[", 
             RowBox[{"3", " ", "p1", " ", "zs"}], "]"}]}], "+", 
           RowBox[{"p1", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}], "]"}], " ", 
            RowBox[{"SinIntegral", "[", 
             RowBox[{"p2", " ", "zs"}], "]"}]}], "-", 
           RowBox[{"p1", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}], "]"}], " ", 
            RowBox[{"SinIntegral", "[", 
             RowBox[{"p2", " ", "zs"}], "]"}]}], "-", 
           RowBox[{"2", " ", "p1", " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}], "]"}], " ", 
            RowBox[{"SinIntegral", "[", 
             RowBox[{"2", " ", "p2", " ", "zs"}], "]"}]}], "+", 
           RowBox[{"p1", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}], "]"}], "+", 
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}], "]"}]}], 
             ")"}], " ", 
            RowBox[{"SinIntegral", "[", 
             RowBox[{"3", " ", "p2", " ", "zs"}], "]"}]}]}], ")"}]}], 
        ")"}]}]}]}], ";"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.893156966688422*^9, 3.8931569714179487`*^9}, {
   3.893157064100856*^9, 3.89315722123967*^9}, {3.8931572763235707`*^9, 
   3.8931574839415164`*^9}, {3.8931575155913644`*^9, 3.893157631447302*^9}, {
   3.8931577025496483`*^9, 3.8931577234913006`*^9}, {3.893157878117834*^9, 
   3.893157886457037*^9}, {3.8953220832600856`*^9, 3.8953220956944475`*^9}, 
   3.902091469637523*^9, {3.902129917467306*^9, 3.9021299330826178`*^9}, {
   3.9021300668085966`*^9, 3.902130082550967*^9}, {3.9021303896620436`*^9, 
   3.9021303977794123`*^9}, {3.90213043176363*^9, 3.9021304328708973`*^9}, 
   3.902130492230027*^9, 3.902130602947996*^9, {3.902130653648026*^9, 
   3.90213067939334*^9}, 3.902130868661437*^9, {3.9021311526792326`*^9, 
   3.9021311537443404`*^9}, {3.9021443467359085`*^9, 
   3.9021443686020765`*^9}, {3.9021445256048527`*^9, 3.902144544684724*^9}, {
   3.902331377618879*^9, 3.9023314635972786`*^9}, {3.9023315321906853`*^9, 
   3.9023315479001307`*^9}, {3.902331922896597*^9, 3.9023319233434973`*^9}, {
   3.9023322030833197`*^9, 3.9023322301440463`*^9}, {3.9023322739005995`*^9, 
   3.9023322934164515`*^9}, 3.902332623999618*^9, 3.9023378633544645`*^9, {
   3.9023379654264135`*^9, 3.902337998035529*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"c078af1f-5571-4598-8457-b6381ec6eb2f"]
}, Closed]],

Cell[CellGroupData[{

Cell["IHSI", "Subsection",
 CellChangeTimes->{{3.893076657422165*^9, 3.8930766661847725`*^9}, 
   3.8930776385453124`*^9, {3.893080798207539*^9, 3.8930808090128593`*^9}, {
   3.893081301351778*^9, 3.8930813096525326`*^9}, 3.8930814651343193`*^9, 
   3.8931691242492704`*^9},ExpressionUUID->"e34d7332-c70c-4bcf-8fa1-\
0defb14453e9"],

Cell[BoxData[{
 RowBox[{"IHSI", "=", 
  RowBox[{"\[Integral]", 
   RowBox[{
    FractionBox[
     RowBox[{"\[DifferentialD]", "z1"}], 
     RowBox[{"2", "Pi"}]], 
    RowBox[{"Exp", "[", 
     RowBox[{"I", " ", "p1", " ", "z1"}], "]"}], 
    RowBox[{"\[Integral]", 
     RowBox[{
      FractionBox[
       RowBox[{"\[DifferentialD]", "z2"}], 
       RowBox[{"2", "Pi"}]], 
      RowBox[{"Exp", "[", 
       RowBox[{"I", " ", "p2", " ", "z2"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["7", "8"], 
         RowBox[{"Log", "[", 
          SuperscriptBox["z1", "2"], "]"}]}], "+", 
        RowBox[{
         FractionBox["7", "8"], 
         RowBox[{"Log", "[", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"2", "zs"}], ")"}], "2"], "]"}]}], "+", 
        RowBox[{
         FractionBox["3", "4"], 
         RowBox[{"Log", "[", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"z1", "-", 
             RowBox[{"2", "zs", " ", 
              RowBox[{"Sign", "[", "z2", "]"}]}]}], ")"}], "2"], "]"}]}]}], 
       ")"}], 
      RowBox[{"\[Theta]", "[", 
       RowBox[{
        RowBox[{"zs", "-"}], "|", "z1", "|"}], "]"}], 
      RowBox[{"\[Theta]", "[", 
       RowBox[{"|", "z2", "|", 
        RowBox[{
         RowBox[{"-", "2"}], "zs"}]}], "]"}]}]}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"=", 
  RowBox[{
   RowBox[{
    FractionBox["7", "8"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"I1", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"zs", ",", 
          RowBox[{"-", "zs"}]}], "}"}], ",", "p1"}], "]"}], "+", 
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"zs", ",", 
           RowBox[{"-", "zs"}]}], "}"}], ",", "p1"}], "]"}], 
       RowBox[{"Log", "[", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "zs"}], ")"}], "2"], "]"}]}]}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"I0", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"+", "\[Infinity]"}], ",", 
          RowBox[{"-", "\[Infinity]"}]}], "}"}], ",", "p2"}], "]"}], "-", 
      RowBox[{"I0", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"2", "zs"}], ",", 
          RowBox[{
           RowBox[{"-", "2"}], "zs"}]}], "}"}], ",", "p2"}], "]"}]}], ")"}]}],
    "+", 
   RowBox[{
    FractionBox["3", "4"], 
    RowBox[{"I0", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"+", "\[Infinity]"}], ",", 
        RowBox[{"2", "zs"}]}], "}"}], ",", "p2"}], "]"}], 
    RowBox[{"Exp", "[", 
     RowBox[{"I", " ", "p1", " ", "2", "zs"}], "]"}], 
    RowBox[{"I1", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "zs"}], ",", 
        RowBox[{
         RowBox[{"-", "3"}], "zs"}]}], "}"}], ",", "p1"}], "]"}]}], "+", 
   RowBox[{
    FractionBox["3", "4"], 
    RowBox[{"I0", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], "zs"}], ",", 
        RowBox[{"-", "\[Infinity]"}]}], "}"}], ",", "p2"}], "]"}], 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", "I"}], " ", "p1", " ", "2", "zs"}], "]"}], 
    RowBox[{"I1", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"3", "zs"}], ",", "zs"}], "}"}], ",", "p1"}], 
     "]"}]}]}]}], "\[IndentingNewLine]"}], "Text",
 CellChangeTimes->{{3.893169120224122*^9, 3.893169133829301*^9}, {
   3.893169253178195*^9, 3.8931692817450895`*^9}, {3.893169318458067*^9, 
   3.89316932531489*^9}, {3.893169375765809*^9, 3.8931695145215445`*^9}, {
   3.8931695605741625`*^9, 3.893169603122307*^9}, {3.8931696480314293`*^9, 
   3.89316978897046*^9}, {3.8931698264216957`*^9, 3.8931698392972503`*^9}, {
   3.8931698786571894`*^9, 3.893169902699931*^9}, {3.8931702900757933`*^9, 
   3.8931703247851562`*^9}, {3.8931704028703513`*^9, 3.893170456699404*^9}, 
   3.893170504376894*^9, 3.8931705739071426`*^9, {3.893170607932843*^9, 
   3.893170613456683*^9}, {3.8931714097157726`*^9, 3.8931714156487813`*^9}, {
   3.8931715671052823`*^9, 3.8931715675173044`*^9}, {3.895323614893814*^9, 
   3.8953236369238787`*^9}, {3.902131717167701*^9, 3.9021317237926245`*^9}, {
   3.902144715498533*^9, 3.902144787961994*^9}, {3.9023229663110733`*^9, 
   3.9023229715065885`*^9}, {3.9023230214749565`*^9, 
   3.9023233744695005`*^9}, {3.9023234202194357`*^9, 
   3.9023234786891956`*^9}, {3.9023235235764947`*^9, 
   3.9023235890392914`*^9}, {3.902323622264534*^9, 3.9023236335235815`*^9}, {
   3.9023243931563396`*^9, 3.9023244167637815`*^9}, 
   3.9023518268269963`*^9},ExpressionUUID->"1ba01133-5af7-418a-af03-\
016c75312baa"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"IHSI", "[", 
    RowBox[{"p1_", ",", "p2_", ",", "zs_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox["7", "8"], 
     RowBox[{"I1", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"zs", ",", 
         RowBox[{"-", "zs"}]}], "}"}], ",", "p1"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"DiracDelta", "[", "p2", "]"}], "-", 
       RowBox[{"I0", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", "zs"}], ",", 
           RowBox[{
            RowBox[{"-", "2"}], "zs"}]}], "}"}], ",", "p2"}], "]"}]}], 
      ")"}]}], "+", 
    RowBox[{
     FractionBox["7", "8"], 
     RowBox[{"Log", "[", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "zs"}], ")"}], "2"], "]"}], 
     RowBox[{"I0", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"zs", ",", 
         RowBox[{"-", "zs"}]}], "}"}], ",", "p1"}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"DiracDelta", "[", "p2", "]"}], "-", 
       RowBox[{"I0", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", "zs"}], ",", 
           RowBox[{
            RowBox[{"-", "2"}], "zs"}]}], "}"}], ",", "p2"}], "]"}]}], 
      ")"}]}], "+", 
    RowBox[{
     FractionBox["3", "4"], 
     RowBox[{"(", 
      RowBox[{
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", "p2", " ", "\[Pi]"}]], "+", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "p2", " ", "zs"}]]}], 
          ")"}]}], 
        RowBox[{"2", " ", "p2", " ", "\[Pi]"}]], "+", 
       FractionBox[
        RowBox[{"DiracDelta", "[", "p2", "]"}], "2"]}], ")"}], 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"I", " ", "p1", "  ", "2", " ", "zs"}]], 
     RowBox[{"I1", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "zs"}], ",", 
         RowBox[{
          RowBox[{"-", "3"}], "zs"}]}], "}"}], ",", "p1"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "4"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", "p2", " ", "\[Pi]"}]]}], "+", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "p2", " ", 
             "zs"}]]}], ")"}]}], 
        RowBox[{"2", " ", "p2", " ", "\[Pi]"}]], "+", 
       FractionBox[
        RowBox[{"DiracDelta", "[", "p2", "]"}], "2"]}], ")"}], 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "I"}], " ", "p1", " ", "2", " ", "zs"}]], 
     RowBox[{"I1", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"3", "zs"}], ",", "zs"}], "}"}], ",", "p1"}], "]"}]}]}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.9021447939510407`*^9, 3.902144830381888*^9}, {
  3.9021448877376013`*^9, 3.9021448965612807`*^9}, {3.9021449358360367`*^9, 
  3.9021449536719537`*^9}, {3.902145221082275*^9, 3.902145297655975*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"b5b7448e-f7eb-4890-beba-04bbf5d0ea4a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Distinguish", " ", "between", " ", "the", " ", "\[Delta]", " ", 
    "function", " ", "part", " ", "and", " ", "the", " ", "others"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"IHSI\[Delta]2", "[", 
      RowBox[{"p1_", ",", "p2_", ",", "zs_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       FractionBox["7", "8"], 
       RowBox[{"I1", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"zs", ",", 
           RowBox[{"-", "zs"}]}], "}"}], ",", "p1"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["7", "8"], 
       RowBox[{"Log", "[", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "zs"}], ")"}], "2"], "]"}], 
       RowBox[{"I0", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"zs", ",", 
           RowBox[{"-", "zs"}]}], "}"}], ",", "p1"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["3", "4"], 
       RowBox[{"(", 
        FractionBox["1", "2"], ")"}], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"I", " ", "p1", "  ", "2", " ", "zs"}]], 
       RowBox[{"I1", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "zs"}], ",", 
           RowBox[{
            RowBox[{"-", "3"}], "zs"}]}], "}"}], ",", "p1"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["3", "4"], 
       RowBox[{"(", 
        FractionBox["1", "2"], ")"}], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "I"}], " ", "p1", " ", "2", " ", "zs"}]], 
       RowBox[{"I1", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"3", "zs"}], ",", "zs"}], "}"}], ",", "p1"}], "]"}]}]}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"IHSIwo\[Delta]", "[", 
       RowBox[{"p1_", ",", "p2_", ",", "zs_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{
        FractionBox["7", "8"], 
        RowBox[{"I1", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"zs", ",", 
            RowBox[{"-", "zs"}]}], "}"}], ",", "p1"}], "]"}], 
        RowBox[{"(", 
         RowBox[{"-", 
          RowBox[{"I0", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"2", "zs"}], ",", 
              RowBox[{
               RowBox[{"-", "2"}], "zs"}]}], "}"}], ",", "p2"}], "]"}]}], 
         ")"}]}], "+", 
       RowBox[{
        FractionBox["7", "8"], 
        RowBox[{"Log", "[", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "zs"}], ")"}], "2"], "]"}], 
        RowBox[{"I0", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"zs", ",", 
            RowBox[{"-", "zs"}]}], "}"}], ",", "p1"}], "]"}], 
        RowBox[{"(", 
         RowBox[{"-", 
          RowBox[{"I0", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"2", "zs"}], ",", 
              RowBox[{
               RowBox[{"-", "2"}], "zs"}]}], "}"}], ",", "p2"}], "]"}]}], 
         ")"}]}], "+", 
       RowBox[{
        FractionBox["3", "4"], 
        RowBox[{"(", 
         RowBox[{
          FractionBox["\[ImaginaryI]", 
           RowBox[{"2", " ", "p2", " ", "\[Pi]"}]], "+", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", "\[ImaginaryI]", " ", "p2", " ", "zs"}]]}], 
             ")"}]}], 
           RowBox[{"2", " ", "p2", " ", "\[Pi]"}]]}], ")"}], 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"I", " ", "p1", "  ", "2", " ", "zs"}]], 
        RowBox[{"I1", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "zs"}], ",", 
            RowBox[{
             RowBox[{"-", "3"}], "zs"}]}], "}"}], ",", "p1"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["3", "4"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["\[ImaginaryI]", 
            RowBox[{"2", " ", "p2", " ", "\[Pi]"}]]}], "+", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "p2", " ", 
                "zs"}]]}], ")"}]}], 
           RowBox[{"2", " ", "p2", " ", "\[Pi]"}]]}], ")"}], 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "I"}], " ", "p1", " ", "2", " ", "zs"}]], 
        RowBox[{"I1", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"3", "zs"}], ",", "zs"}], "}"}], ",", "p1"}], "]"}]}]}]}],
      ";"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"IHSIwo\[Delta]", "[", 
      RowBox[{"p1_", ",", "p2_", ",", "zs_"}], "]"}], ":=", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"8", " ", "p1", " ", "p2", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"6", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"CosIntegral", "[", 
             RowBox[{"p1", " ", "zs"}], "]"}]}], "+", 
           RowBox[{"CosIntegral", "[", 
            RowBox[{"3", " ", "p1", " ", "zs"}], "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"p1", "+", 
             RowBox[{"2", " ", "p2"}]}], ")"}], " ", "zs"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Log", "[", "128", "]"}], "+", 
           RowBox[{"20", " ", 
            RowBox[{"Log", "[", "zs", "]"}]}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"p1", "-", 
             RowBox[{"2", " ", "p2"}]}], ")"}], " ", "zs"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Log", "[", "93312", "]"}], "+", 
           RowBox[{"20", " ", 
            RowBox[{"Log", "[", "zs", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"14", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", " ", "p2", " ", "zs"}], "]"}], " ", 
         RowBox[{"SinIntegral", "[", 
          RowBox[{"p1", " ", "zs"}], "]"}]}], "+", 
        RowBox[{"6", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"SinIntegral", "[", 
             RowBox[{"p1", " ", "zs"}], "]"}]}], "+", 
           RowBox[{"SinIntegral", "[", 
            RowBox[{"3", " ", "p1", " ", "zs"}], "]"}]}], ")"}]}]}], 
       ")"}]}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"IHSI", "[", 
      RowBox[{"p1", ",", "p2", ",", "zs"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"IHSI\[Delta]2", "[", 
        RowBox[{"p1", ",", "p2", ",", "zs"}], "]"}], "*", 
       RowBox[{"DiracDelta", "[", "p2", "]"}]}], "+", 
      RowBox[{"IHSIwo\[Delta]", "[", 
       RowBox[{"p1", ",", "p2", ",", "zs"}], "]"}]}]}], " ", "*)"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.9021549089185305`*^9, 3.9021549935357323`*^9}, {
   3.9021550400339465`*^9, 3.902155087291395*^9}, 3.9021652573524632`*^9, 
   3.902165856532889*^9, {3.902167087681428*^9, 3.9021671307195687`*^9}, 
   3.9023238417570696`*^9, {3.9023242151177673`*^9, 3.90232424845646*^9}, {
   3.9023244524875345`*^9, 3.902324452829315*^9}, 3.902348117541503*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"af10678a-46d0-4ad4-aa3d-14ad10a3b373"]
}, Closed]],

Cell[CellGroupData[{

Cell["IHSII", "Subsection",
 CellChangeTimes->{{3.893076657422165*^9, 3.8930766661847725`*^9}, 
   3.8930776385453124`*^9, {3.893080798207539*^9, 3.8930808090128593`*^9}, {
   3.893081301351778*^9, 3.8930813096525326`*^9}, 3.8930814651343193`*^9, 
   3.8931691242492704`*^9, 
   3.8931715765936823`*^9},ExpressionUUID->"119b20ee-6b18-4369-959f-\
7015d02b7076"],

Cell[BoxData[{
 RowBox[{"IHSII", "=", 
  RowBox[{"\[Integral]", 
   RowBox[{
    FractionBox[
     RowBox[{"\[DifferentialD]", "z1"}], 
     RowBox[{"2", "Pi"}]], 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"I", " ", "p1", " ", "z1"}]], 
    FractionBox[
     RowBox[{"\[DifferentialD]", "z2"}], 
     RowBox[{"2", "Pi"}]], 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"I", " ", "p2", " ", "z2"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["7", "8"], 
       RowBox[{"Log", "[", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "zs"}], ")"}], "2"], "]"}]}], "+", 
      RowBox[{
       FractionBox["7", "8"], 
       RowBox[{"Log", "[", 
        SuperscriptBox["z2", "2"], "]"}]}], "+", 
      RowBox[{
       FractionBox["3", "4"], 
       RowBox[{"Log", "[", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "zs", " ", 
            RowBox[{"Sign", "[", "z1", "]"}]}], "-", "z2"}], ")"}], "2"], 
        "]"}]}]}], ")"}], 
    RowBox[{"\[Theta]", "[", 
     RowBox[{"|", "z1", "|", 
      RowBox[{
       RowBox[{"-", "2"}], "zs"}]}], "]"}], 
    RowBox[{"\[Theta]", "[", 
     RowBox[{
      RowBox[{"zs", "-"}], "|", "z2", "|"}], 
     "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     FractionBox["7", "8"], 
     RowBox[{"Log", "[", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "zs"}], ")"}], "2"], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"+", "\[Infinity]"}], ",", 
           RowBox[{"-", "\[Infinity]"}]}], "}"}], ",", "p1"}], "]"}], "-", 
       RowBox[{"I0", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", "zs"}], ",", 
           RowBox[{
            RowBox[{"-", "2"}], "zs"}]}], "}"}], ",", "p1"}], "]"}]}], ")"}], 
     RowBox[{"I0", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"zs", ",", 
         RowBox[{"-", "zs"}]}], "}"}], ",", "p2"}], "]"}]}], 
    "\[IndentingNewLine]", "+", 
    RowBox[{
     FractionBox["7", "8"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"I0", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"+", "\[Infinity]"}], ",", 
           RowBox[{"-", "\[Infinity]"}]}], "}"}], ",", "p1"}], "]"}], "-", 
       RowBox[{"I0", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", "zs"}], ",", 
           RowBox[{
            RowBox[{"-", "2"}], "zs"}]}], "}"}], ",", "p1"}], "]"}]}], ")"}], 
     RowBox[{"I1", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"zs", ",", 
         RowBox[{"-", "zs"}]}], "}"}], ",", "p2"}], "]"}]}], 
    "\[IndentingNewLine]", "+", 
    RowBox[{
     FractionBox["3", "4"], 
     RowBox[{"I0", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"+", "\[Infinity]"}], ",", 
         RowBox[{"2", "zs"}]}], "}"}], ",", "p1"}], "]"}], 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"I", " ", "p2", " ", "2", "zs"}]], 
     RowBox[{"I1", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "zs"}], ",", 
         RowBox[{
          RowBox[{"-", "3"}], "zs"}]}], "}"}], ",", "p2"}], "]"}]}], 
    "\[IndentingNewLine]", "+", 
    RowBox[{
     FractionBox["3", "4"], 
     RowBox[{"I0", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], "zs"}], ",", 
         RowBox[{"-", "\[Infinity]"}]}], "}"}], ",", "p1"}], "]"}], 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "I"}], " ", "p2", " ", "2", "zs"}]], 
     RowBox[{"I1", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"3", "zs"}], ",", "zs"}], "}"}], ",", "p2"}], "]"}]}]}], 
   ")"}]}], "\[IndentingNewLine]"}], "Text",
 CellChangeTimes->{{3.893171715710538*^9, 3.8931717520038986`*^9}, {
   3.8931721044671073`*^9, 3.8931722342497888`*^9}, {3.89317226894035*^9, 
   3.8931723587928195`*^9}, {3.8931724175070224`*^9, 
   3.8931724214659815`*^9}, {3.893172456100597*^9, 3.8931725432965803`*^9}, {
   3.893172575409586*^9, 3.8931725905381317`*^9}, {3.893172674641837*^9, 
   3.8931726862236505`*^9}, {3.893172726595712*^9, 3.893172882257044*^9}, 
   3.8931729962566338`*^9, {3.895324505900503*^9, 3.895324526259507*^9}, {
   3.9021454133125496`*^9, 
   3.9021455015081477`*^9}},ExpressionUUID->"999c7418-da8b-4962-beeb-\
4d03d2a0c559"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"IHSII", "[", 
    RowBox[{"p1_", ",", "p2_", ",", "zs_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     FractionBox["7", "8"], 
     RowBox[{"Log", "[", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "zs"}], ")"}], "2"], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"DiracDelta", "[", "p1", "]"}], "-", 
       RowBox[{"I0", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", "zs"}], ",", 
           RowBox[{
            RowBox[{"-", "2"}], "zs"}]}], "}"}], ",", "p1"}], "]"}]}], ")"}], 
     RowBox[{"I0", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"zs", ",", 
         RowBox[{"-", "zs"}]}], "}"}], ",", "p2"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["7", "8"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"DiracDelta", "[", "p1", "]"}], "-", 
       RowBox[{"I0", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", "zs"}], ",", 
           RowBox[{
            RowBox[{"-", "2"}], "zs"}]}], "}"}], ",", "p1"}], "]"}]}], ")"}], 
     RowBox[{"I1", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"zs", ",", 
         RowBox[{"-", "zs"}]}], "}"}], ",", "p2"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "4"], 
     RowBox[{"(", 
      RowBox[{
       FractionBox["\[ImaginaryI]", 
        RowBox[{"2", " ", "p1", " ", "\[Pi]"}]], "+", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", "p1", " ", "zs"}]]}], 
          ")"}]}], 
        RowBox[{"2", " ", "p1", " ", "\[Pi]"}]], "+", 
       FractionBox[
        RowBox[{"DiracDelta", "[", "p1", "]"}], "2"]}], ")"}], 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"I", " ", "p2", " ", "2", "zs"}]], 
     RowBox[{"I1", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "zs"}], ",", 
         RowBox[{
          RowBox[{"-", "3"}], "zs"}]}], "}"}], ",", "p2"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["3", "4"], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", 
         RowBox[{"2", " ", "p1", " ", "\[Pi]"}]]}], "+", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "p1", " ", 
             "zs"}]]}], ")"}]}], 
        RowBox[{"2", " ", "p1", " ", "\[Pi]"}]], "+", 
       FractionBox[
        RowBox[{"DiracDelta", "[", "p1", "]"}], "2"]}], ")"}], 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "I"}], " ", "p2", " ", "2", "zs"}]], 
     RowBox[{"I1", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"3", "zs"}], ",", "zs"}], "}"}], ",", "p2"}], "]"}]}]}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.902145512039103*^9, 3.9021455366383705`*^9}, {
  3.902145585462513*^9, 3.902145594271325*^9}, {3.902145663149227*^9, 
  3.9021456920975313`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"771932a5-9719-4df1-930c-16ce4479b314"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Distinguish", " ", "between", " ", "the", " ", "\[Delta]", " ", 
    "function", " ", "part", " ", "and", " ", "the", " ", "others"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"IHSII\[Delta]1", "[", 
      RowBox[{"p1_", ",", "p2_", ",", "zs_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       FractionBox["7", "8"], 
       RowBox[{"Log", "[", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "zs"}], ")"}], "2"], "]"}], 
       RowBox[{"I0", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"zs", ",", 
           RowBox[{"-", "zs"}]}], "}"}], ",", "p2"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["7", "8"], 
       RowBox[{"I1", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"zs", ",", 
           RowBox[{"-", "zs"}]}], "}"}], ",", "p2"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["3", "4"], 
       RowBox[{"(", 
        FractionBox["1", "2"], ")"}], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"I", " ", "p2", " ", "2", "zs"}]], 
       RowBox[{"I1", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "zs"}], ",", 
           RowBox[{
            RowBox[{"-", "3"}], "zs"}]}], "}"}], ",", "p2"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["3", "4"], 
       RowBox[{"(", 
        FractionBox["1", "2"], ")"}], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "I"}], " ", "p2", " ", "2", "zs"}]], 
       RowBox[{"I1", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"3", "zs"}], ",", "zs"}], "}"}], ",", "p2"}], "]"}]}]}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"IHSIIwo\[Delta]", "[", 
       RowBox[{"p1_", ",", "p2_", ",", "zs_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{
        FractionBox["7", "8"], 
        RowBox[{"Log", "[", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "zs"}], ")"}], "2"], "]"}], 
        RowBox[{"(", 
         RowBox[{"-", 
          RowBox[{"I0", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"2", "zs"}], ",", 
              RowBox[{
               RowBox[{"-", "2"}], "zs"}]}], "}"}], ",", "p1"}], "]"}]}], 
         ")"}], 
        RowBox[{"I0", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"zs", ",", 
            RowBox[{"-", "zs"}]}], "}"}], ",", "p2"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["7", "8"], 
        RowBox[{"(", 
         RowBox[{"-", 
          RowBox[{"I0", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"2", "zs"}], ",", 
              RowBox[{
               RowBox[{"-", "2"}], "zs"}]}], "}"}], ",", "p1"}], "]"}]}], 
         ")"}], 
        RowBox[{"I1", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"zs", ",", 
            RowBox[{"-", "zs"}]}], "}"}], ",", "p2"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["3", "4"], 
        RowBox[{"(", 
         RowBox[{
          FractionBox["\[ImaginaryI]", 
           RowBox[{"2", " ", "p1", " ", "\[Pi]"}]], "+", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"2", " ", "\[ImaginaryI]", " ", "p1", " ", "zs"}]]}], 
             ")"}]}], 
           RowBox[{"2", " ", "p1", " ", "\[Pi]"}]]}], ")"}], 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"I", " ", "p2", " ", "2", "zs"}]], 
        RowBox[{"I1", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "zs"}], ",", 
            RowBox[{
             RowBox[{"-", "3"}], "zs"}]}], "}"}], ",", "p2"}], "]"}]}], "+", 
       RowBox[{
        FractionBox["3", "4"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["\[ImaginaryI]", 
            RowBox[{"2", " ", "p1", " ", "\[Pi]"}]]}], "+", 
          FractionBox[
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "p1", " ", 
                "zs"}]]}], ")"}]}], 
           RowBox[{"2", " ", "p1", " ", "\[Pi]"}]]}], ")"}], 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "I"}], " ", "p2", " ", "2", "zs"}]], 
        RowBox[{"I1", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"3", "zs"}], ",", "zs"}], "}"}], ",", "p2"}], "]"}]}]}]}],
      ";"}], "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"IHSIIwo\[Delta]", "[", 
      RowBox[{"p1_", ",", "p2_", ",", "zs_"}], "]"}], ":=", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"8", " ", "p1", " ", "p2", " ", 
        SuperscriptBox["\[Pi]", "2"]}]], 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}]]}], ")"}], " ", 
         RowBox[{"CosIntegral", "[", 
          RowBox[{"p2", " ", "zs"}], "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"4", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}]]}], ")"}], " ", 
         RowBox[{"CosIntegral", "[", 
          RowBox[{"3", " ", "p2", " ", "zs"}], "]"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "p1"}], "+", "p2"}], ")"}], " ", "zs"}], 
             "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Log", "[", "128", "]"}], "+", 
              RowBox[{"20", " ", 
               RowBox[{"Log", "[", "zs", "]"}]}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"2", " ", "p1", " ", "zs"}], "-", 
              RowBox[{"p2", " ", "zs"}]}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Log", "[", "93312", "]"}], "+", 
              RowBox[{"20", " ", 
               RowBox[{"Log", "[", "zs", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         RowBox[{"SinIntegral", "[", 
          RowBox[{"3", " ", "p2", " ", "zs"}], "]"}]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"2", " ", "\[ImaginaryI]", " ", "p2", " ", "zs"}]]}], 
              "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                 RowBox[{"(", 
                  RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}]]}], "-", 
              RowBox[{"7", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", "p1"}], "+", "p2"}], ")"}], " ", 
                 "zs"}]]}]}], ")"}], " ", 
            RowBox[{"SinIntegral", "[", 
             RowBox[{"p2", " ", "zs"}], "]"}]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"4", " ", "\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}]], " ", 
            RowBox[{"SinIntegral", "[", 
             RowBox[{"3", " ", "p2", " ", "zs"}], "]"}]}]}], ")"}]}]}], 
       ")"}]}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"IHSII", "[", 
      RowBox[{"p1", ",", "p2", ",", "zs"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"IHSII\[Delta]1", "[", 
        RowBox[{"p1", ",", "p2", ",", "zs"}], "]"}], "*", 
       RowBox[{"DiracDelta", "[", "p1", "]"}]}], "+", 
      RowBox[{"IHSIIwo\[Delta]", "[", 
       RowBox[{"p1", ",", "p2", ",", "zs"}], "]"}]}]}], " ", "*)"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.9021658366398096`*^9, 3.9021658525802593`*^9}, {
   3.90216595282106*^9, 3.9021660324631147`*^9}, {3.902167202668161*^9, 
   3.902167211632991*^9}, {3.9023249391439705`*^9, 3.902324954861265*^9}, {
   3.9023249857360115`*^9, 3.9023249992125163`*^9}, {3.902325081529762*^9, 
   3.9023250834042125`*^9}, 3.902349137583246*^9, {3.9023492309826894`*^9, 
   3.90234923301607*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"e3c1b52d-c7f3-435d-bc00-c885b684c140"]
}, Closed]],

Cell[CellGroupData[{

Cell["IHSIII", "Subsection",
 CellChangeTimes->{{3.893076657422165*^9, 3.8930766661847725`*^9}, 
   3.8930776385453124`*^9, {3.893080798207539*^9, 3.8930808090128593`*^9}, {
   3.893081301351778*^9, 3.8930813096525326`*^9}, 3.8930814651343193`*^9, 
   3.8931691242492704`*^9, 3.8931715765936823`*^9, 
   3.893175382375456*^9},ExpressionUUID->"ebfa20f4-b978-4d20-8936-\
87e9033a168a"],

Cell[BoxData[{
 RowBox[{"IHSIII", "=", 
  RowBox[{"\[Integral]", 
   RowBox[{
    FractionBox[
     RowBox[{"\[DifferentialD]", "z1"}], 
     RowBox[{"2", "Pi"}]], 
    FractionBox[
     RowBox[{"\[DifferentialD]", "z2"}], 
     RowBox[{"2", "Pi"}]], 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"I", " ", "p1", " ", "z1"}], "+", 
      RowBox[{"I", " ", "p2", " ", "z2"}]}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["7", "8"], 
       RowBox[{"Log", "[", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"zs", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"z1", "-", "z2"}], ")"}], 
            RowBox[{"\[Theta]", "[", 
             RowBox[{"z1", "-", "z2"}], "]"}]}]}], ")"}], "2"], "]"}]}], "+", 
      RowBox[{
       FractionBox["7", "8"], 
       RowBox[{"Log", "[", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"zs", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"z2", "-", "z1"}], ")"}], 
            RowBox[{"\[Theta]", "[", 
             RowBox[{"z2", "-", "z1"}], "]"}]}]}], ")"}], "2"], "]"}]}], "+", 
      RowBox[{
       FractionBox["3", "4"], 
       RowBox[{"Log", "[", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"z1", "-", "z2"}], ")"}], "2"], "]"}]}]}], ")"}], 
    RowBox[{"\[Theta]", "[", 
     RowBox[{"|", "z1", "|", 
      RowBox[{"-", "zs"}]}], "]"}], 
    RowBox[{"\[Theta]", "[", 
     RowBox[{"|", "z2", "|", 
      RowBox[{"-", "zs"}]}], "]"}], 
    RowBox[{"\[Theta]", "[", 
     RowBox[{
      RowBox[{"zs", "-"}], "|", 
      RowBox[{"z1", "-", "z2"}], "|"}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"I0", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"\[Infinity]", ",", 
         RowBox[{"-", "\[Infinity]"}]}], "}"}], ",", 
       RowBox[{"p1", "+", "p2"}]}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["7", "8"], "  ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"p1", "-", "p2"}], ")"}], " ", "zs"}]], " ", 
        RowBox[{"I1", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "zs"}], ",", 
            RowBox[{
             RowBox[{"-", "2"}], " ", "zs"}]}], "}"}], ",", 
          FractionBox[
           RowBox[{"p1", "-", "p2"}], "2"]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["3", "4"], " ", 
        RowBox[{"I1", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"zs", ",", 
            RowBox[{"-", "zs"}]}], "}"}], ",", 
          FractionBox[
           RowBox[{"p1", "-", "p2"}], "2"]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["7", "8"], " ", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"p1", "-", "p2"}], ")"}], " ", "zs"}]], " ", 
        RowBox[{"I1", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"2", " ", "zs"}], ",", "zs"}], "}"}], ",", 
          FractionBox[
           RowBox[{"p1", "-", "p2"}], "2"]}], "]"}]}], "+", 
       RowBox[{
        FractionBox["7", "8"], " ", 
        RowBox[{"I0", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"zs", ",", 
            RowBox[{"-", "zs"}]}], "}"}], ",", 
          FractionBox[
           RowBox[{"p1", "-", "p2"}], "2"]}], "]"}], " ", 
        RowBox[{"Log", "[", 
         SuperscriptBox["zs", "2"], "]"}]}]}], ")"}]}], "\[IndentingNewLine]",
     "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", 
        RowBox[{"(", 
         RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["3", "4"], " ", 
         RowBox[{"I1", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"zs", ",", "0"}], "}"}], ",", 
           RowBox[{"-", "p2"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["7", "8"], " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "p2", " ", "zs"}]], " ", 
         RowBox[{"I1", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"2", " ", "zs"}], ",", "zs"}], "}"}], ",", 
           RowBox[{"-", "p2"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["7", "8"], " ", 
         RowBox[{"I0", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"zs", ",", "0"}], "}"}], ",", 
           RowBox[{"-", "p2"}]}], "]"}], " ", 
         RowBox[{"Log", "[", 
          SuperscriptBox["zs", "2"], "]"}]}]}], ")"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"p1", "+", "p2"}], ")"}], " ", "\[Pi]"}]], 
    "\[IndentingNewLine]", "+", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["3", "4"], " ", 
         RowBox[{"I1", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"zs", ",", "0"}], "}"}], ",", "p1"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["7", "8"], " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "p1", " ", "zs"}]], " ", 
         RowBox[{"I1", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"2", " ", "zs"}], ",", "zs"}], "}"}], ",", "p1"}], 
          "]"}]}], "+", 
        RowBox[{
         FractionBox["7", "8"], " ", 
         RowBox[{"I0", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"zs", ",", "0"}], "}"}], ",", "p1"}], "]"}], " ", 
         RowBox[{"Log", "[", 
          SuperscriptBox["zs", "2"], "]"}]}]}], ")"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"p1", "+", "p2"}], ")"}], " ", "\[Pi]"}]], 
    "\[IndentingNewLine]", "+", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["3", "4"], " ", 
         RowBox[{"I1", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "zs"}]}], "}"}], ",", 
           RowBox[{"-", "p2"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["7", "8"], " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "p2", " ", "zs"}]], " ", 
         RowBox[{"I1", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "zs"}], ",", 
             RowBox[{
              RowBox[{"-", "2"}], " ", "zs"}]}], "}"}], ",", 
           RowBox[{"-", "p2"}]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["7", "8"], " ", 
         RowBox[{"I0", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "zs"}]}], "}"}], ",", 
           RowBox[{"-", "p2"}]}], "]"}], " ", 
         RowBox[{"Log", "[", 
          SuperscriptBox["zs", "2"], "]"}]}]}], ")"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"p1", "+", "p2"}], ")"}], " ", "\[Pi]"}]], 
    "\[IndentingNewLine]", "-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", 
        RowBox[{"(", 
         RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["3", "4"], " ", 
         RowBox[{"I1", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "zs"}]}], "}"}], ",", "p1"}], "]"}]}], "+", 
        RowBox[{
         FractionBox["7", "8"], " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "p1", " ", "zs"}]], " ", 
         RowBox[{"I1", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "zs"}], ",", 
             RowBox[{
              RowBox[{"-", "2"}], " ", "zs"}]}], "}"}], ",", "p1"}], "]"}]}], 
        "+", 
        RowBox[{
         FractionBox["7", "8"], " ", 
         RowBox[{"I0", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "zs"}]}], "}"}], ",", "p1"}], "]"}], " ", 
         RowBox[{"Log", "[", 
          SuperscriptBox["zs", "2"], "]"}]}]}], ")"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"p1", "+", "p2"}], ")"}], " ", "\[Pi]"}]]}], 
   ")"}]}], "\[LineSeparator]"}], "Text",
 CellChangeTimes->{{3.893175464178563*^9, 3.893175629224616*^9}, {
   3.8931756898405027`*^9, 3.8931757867892923`*^9}, {3.8931758226100683`*^9, 
   3.8931758701611905`*^9}, {3.893176038439294*^9, 3.893176045472932*^9}, {
   3.8931760784298944`*^9, 3.8931761247187443`*^9}, {3.8931761819027357`*^9, 
   3.8931762182050304`*^9}, {3.8931762574135237`*^9, 3.893176316085657*^9}, {
   3.893176501611415*^9, 3.8931765196694503`*^9}, {3.8931766494016447`*^9, 
   3.893176668838069*^9}, {3.893233407663665*^9, 3.8932335847950983`*^9}, {
   3.8932336175001884`*^9, 3.893233624620066*^9}, 3.893233775367101*^9, {
   3.8932347005623207`*^9, 3.8932347013458757`*^9}, {3.893234732215637*^9, 
   3.893234770689722*^9}, {3.893234891385601*^9, 3.893234896605915*^9}, {
   3.8932349690414286`*^9, 3.8932350666235857`*^9}, {3.89323510389174*^9, 
   3.8932351736557927`*^9}, {3.893235207895343*^9, 3.893235253663069*^9}, {
   3.893235295205556*^9, 3.893235405926245*^9}, {3.893235459394924*^9, 
   3.8932354899503527`*^9}, {3.8932355686084914`*^9, 
   3.8932358238936043`*^9}, {3.893235858933464*^9, 3.8932359055480137`*^9}, {
   3.893235938815957*^9, 3.893236067563346*^9}, {3.8932360985029783`*^9, 
   3.893236178777604*^9}, {3.8932362300065765`*^9, 3.893236391054221*^9}, {
   3.8932364463149085`*^9, 3.8932364609467783`*^9}, {3.8932364976461086`*^9, 
   3.8932366558442497`*^9}, {3.893236691947623*^9, 3.893236846246087*^9}, 
   3.893236899484274*^9, {3.8932369421165123`*^9, 3.893236946746724*^9}, {
   3.8932369916735697`*^9, 3.8932370377520647`*^9}, {3.8932370886047134`*^9, 
   3.893237192755931*^9}, {3.8932372248606763`*^9, 3.893237251184326*^9}, 
   3.8932372984083138`*^9, {3.8932373464917493`*^9, 3.8932374655259466`*^9}, 
   3.8932376833206615`*^9, {3.8932378372868633`*^9, 3.8932378479677873`*^9}, {
   3.8932378899863453`*^9, 3.8932379260563507`*^9}, {3.893238036568658*^9, 
   3.893238059728407*^9}, {3.8932387912236786`*^9, 3.8932388081297054`*^9}, {
   3.8953253155993767`*^9, 3.895325410576295*^9}, {3.895325464304058*^9, 
   3.8953254952485514`*^9}, {3.895325542272634*^9, 3.895325590227599*^9}, {
   3.9021457572590246`*^9, 3.9021457739653215`*^9}, {3.9021458710893188`*^9, 
   3.9021459138175125`*^9}, 3.902146158523905*^9, {3.9021461891116643`*^9, 
   3.902146233478352*^9}, {3.9021464895921216`*^9, 3.9021464908158417`*^9}, {
   3.902146529736901*^9, 3.902146580327119*^9}, {3.902146618501933*^9, 
   3.902146652780924*^9}, {3.902153838829564*^9, 
   3.9021538432307405`*^9}},ExpressionUUID->"7fdc5767-ff47-489b-84e3-\
22df1618cecf"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"IHSIII", "[", 
     RowBox[{"p1_", ",", "p2_", ",", "zs_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      RowBox[{"DiracDelta", "[", 
       RowBox[{"p1", "+", "p2"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["7", "8"], "  ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{"p1", "-", "p2"}], ")"}], " ", "zs"}]], " ", 
         RowBox[{"I1", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "zs"}], ",", 
             RowBox[{
              RowBox[{"-", "2"}], " ", "zs"}]}], "}"}], ",", 
           FractionBox[
            RowBox[{"p1", "-", "p2"}], "2"]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["3", "4"], " ", 
         RowBox[{"I1", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"zs", ",", 
             RowBox[{"-", "zs"}]}], "}"}], ",", 
           FractionBox[
            RowBox[{"p1", "-", "p2"}], "2"]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["7", "8"], " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{"p1", "-", "p2"}], ")"}], " ", "zs"}]], " ", 
         RowBox[{"I1", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"2", " ", "zs"}], ",", "zs"}], "}"}], ",", 
           FractionBox[
            RowBox[{"p1", "-", "p2"}], "2"]}], "]"}]}], "+", 
        RowBox[{
         FractionBox["7", "8"], " ", 
         RowBox[{"I0", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"zs", ",", 
             RowBox[{"-", "zs"}]}], "}"}], ",", 
           FractionBox[
            RowBox[{"p1", "-", "p2"}], "2"]}], "]"}], " ", 
         RowBox[{"Log", "[", 
          SuperscriptBox["zs", "2"], "]"}]}]}], ")"}]}], "-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         RowBox[{"(", 
          RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["3", "4"], " ", 
          RowBox[{"(", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{"0", ",", 
                  RowBox[{"\[ImaginaryI]", " ", "p2", " ", "zs"}]}], "]"}]}], 
               "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"EulerGamma", "+", 
                  RowBox[{"Log", "[", 
                   RowBox[{"\[ImaginaryI]", " ", "p2", " ", "zs"}], "]"}]}], 
                 ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", "p2", " ", "zs"}]]}],
                  ")"}], " ", 
                RowBox[{"Log", "[", 
                 SuperscriptBox["zs", "2"], "]"}]}]}], ")"}]}], 
            RowBox[{"2", " ", "p2", " ", "\[Pi]"}]], ")"}]}], "+", 
         RowBox[{
          FractionBox["7", "8"], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "p2", " ", "zs"}]], " ", 
          RowBox[{"I1", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"2", " ", "zs"}], ",", "zs"}], "}"}], ",", 
            RowBox[{"-", "p2"}]}], "]"}]}], "+", 
         RowBox[{
          FractionBox["7", "8"], " ", 
          RowBox[{"I0", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"zs", ",", "0"}], "}"}], ",", 
            RowBox[{"-", "p2"}]}], "]"}], " ", 
          RowBox[{"Log", "[", 
           SuperscriptBox["zs", "2"], "]"}]}]}], ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"p1", "+", "p2"}], ")"}], " ", "\[Pi]"}]], "+", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["3", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{"\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{"0", ",", 
                   RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", "p1", " ", "zs"}]}], 
                  "]"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"EulerGamma", "+", 
                   RowBox[{"Log", "[", 
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", "p1", " ", "zs"}], 
                    "]"}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[ImaginaryI]", " ", "p1", " ", "zs"}]]}], ")"}],
                  " ", 
                 RowBox[{"Log", "[", 
                  SuperscriptBox["zs", "2"], "]"}]}]}], ")"}]}], 
             RowBox[{"2", " ", "p1", " ", "\[Pi]"}]]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["7", "8"], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "p1", " ", "zs"}]], " ", 
          RowBox[{"I1", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"2", " ", "zs"}], ",", "zs"}], "}"}], ",", "p1"}], 
           "]"}]}], "+", 
         RowBox[{
          FractionBox["7", "8"], " ", 
          RowBox[{"I0", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"zs", ",", "0"}], "}"}], ",", "p1"}], "]"}], " ", 
          RowBox[{"Log", "[", 
           SuperscriptBox["zs", "2"], "]"}]}]}], ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"p1", "+", "p2"}], ")"}], " ", "\[Pi]"}]], "+", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["3", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"-", 
            FractionBox[
             RowBox[{"\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"Gamma", "[", 
                  RowBox[{"0", ",", 
                   RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", "p2", " ", "zs"}]}], 
                  "]"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"EulerGamma", "+", 
                   RowBox[{"Log", "[", 
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", "p2", " ", "zs"}], 
                    "]"}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[ImaginaryI]", " ", "p2", " ", "zs"}]]}], ")"}],
                  " ", 
                 RowBox[{"Log", "[", 
                  SuperscriptBox["zs", "2"], "]"}]}]}], ")"}]}], 
             RowBox[{"2", " ", "p2", " ", "\[Pi]"}]]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["7", "8"], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "p2", " ", "zs"}]], " ", 
          RowBox[{"I1", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "zs"}], ",", 
              RowBox[{
               RowBox[{"-", "2"}], " ", "zs"}]}], "}"}], ",", 
            RowBox[{"-", "p2"}]}], "]"}]}], "+", 
         RowBox[{
          FractionBox["7", "8"], " ", 
          RowBox[{"I0", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{"-", "zs"}]}], "}"}], ",", 
            RowBox[{"-", "p2"}]}], "]"}], " ", 
          RowBox[{"Log", "[", 
           SuperscriptBox["zs", "2"], "]"}]}]}], ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"p1", "+", "p2"}], ")"}], " ", "\[Pi]"}]], "-", 
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         RowBox[{"(", 
          RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["3", "4"], " ", 
          RowBox[{"(", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"Gamma", "[", 
                 RowBox[{"0", ",", 
                  RowBox[{"\[ImaginaryI]", " ", "p1", " ", "zs"}]}], "]"}]}], 
               "+", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{"EulerGamma", "+", 
                  RowBox[{"Log", "[", 
                   RowBox[{"\[ImaginaryI]", " ", "p1", " ", "zs"}], "]"}]}], 
                 ")"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", "p1", " ", "zs"}]]}],
                  ")"}], " ", 
                RowBox[{"Log", "[", 
                 SuperscriptBox["zs", "2"], "]"}]}]}], ")"}]}], 
            RowBox[{"2", " ", "p1", " ", "\[Pi]"}]], ")"}]}], "+", 
         RowBox[{
          FractionBox["7", "8"], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "p1", " ", "zs"}]], " ", 
          RowBox[{"I1", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "zs"}], ",", 
              RowBox[{
               RowBox[{"-", "2"}], " ", "zs"}]}], "}"}], ",", "p1"}], "]"}]}],
          "+", 
         RowBox[{
          FractionBox["7", "8"], " ", 
          RowBox[{"I0", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", 
              RowBox[{"-", "zs"}]}], "}"}], ",", "p1"}], "]"}], " ", 
          RowBox[{"Log", "[", 
           SuperscriptBox["zs", "2"], "]"}]}]}], ")"}]}], 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"p1", "+", "p2"}], ")"}], " ", "\[Pi]"}]]}]}], ";"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{
  3.902145946690288*^9, {3.902146664473675*^9, 3.9021466793731484`*^9}, {
   3.902146721810627*^9, 3.9021467305140495`*^9}, {3.9021494819488688`*^9, 
   3.9021495287646227`*^9}, {3.902149595437872*^9, 3.902149622287469*^9}, {
   3.902153846944271*^9, 3.9021538478080273`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"6d9bd4ac-a035-430f-b390-136a4bc666ca"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Distinguish", " ", "between", " ", "the", " ", "\[Delta]", " ", 
    "function", " ", "part", " ", "and", " ", "the", " ", "others"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"IHSIII\[Delta]1p2", "[", 
      RowBox[{"p1_", ",", "p2_", ",", "zs_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       FractionBox["7", "8"], "  ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"p1", "-", "p2"}], ")"}], " ", "zs"}]], " ", 
       RowBox[{"I1", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "zs"}], ",", 
           RowBox[{
            RowBox[{"-", "2"}], " ", "zs"}]}], "}"}], ",", 
         FractionBox[
          RowBox[{"p1", "-", "p2"}], "2"]}], "]"}]}], "+", 
      RowBox[{
       FractionBox["3", "4"], " ", 
       RowBox[{"I1", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"zs", ",", 
           RowBox[{"-", "zs"}]}], "}"}], ",", 
         FractionBox[
          RowBox[{"p1", "-", "p2"}], "2"]}], "]"}]}], "+", 
      RowBox[{
       FractionBox["7", "8"], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"p1", "-", "p2"}], ")"}], " ", "zs"}]], " ", 
       RowBox[{"I1", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", " ", "zs"}], ",", "zs"}], "}"}], ",", 
         FractionBox[
          RowBox[{"p1", "-", "p2"}], "2"]}], "]"}]}], "+", 
      RowBox[{
       FractionBox["7", "8"], " ", 
       RowBox[{"I0", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"zs", ",", 
           RowBox[{"-", "zs"}]}], "}"}], ",", 
         FractionBox[
          RowBox[{"p1", "-", "p2"}], "2"]}], "]"}], " ", 
       RowBox[{"Log", "[", 
        SuperscriptBox["zs", "2"], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"IHSIIIwo\[Delta]", "[", 
       RowBox[{"p1_", ",", "p2_", ",", "zs_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"(", 
             RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             FractionBox["3", "4"], " ", 
             RowBox[{"(", 
              FractionBox[
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"\[ImaginaryI]", " ", "p2", " ", "zs"}]}], 
                    "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"EulerGamma", "+", 
                    RowBox[{"Log", "[", 
                    RowBox[{"\[ImaginaryI]", " ", "p2", " ", "zs"}], "]"}]}], 
                    ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", "p2", " ", "zs"}]]}],
                     ")"}], " ", 
                   RowBox[{"Log", "[", 
                    SuperscriptBox["zs", "2"], "]"}]}]}], ")"}]}], 
               RowBox[{"2", " ", "p2", " ", "\[Pi]"}]], ")"}]}], "+", 
            RowBox[{
             FractionBox["7", "8"], " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[ImaginaryI]", " ", "p2", " ", "zs"}]], " ", 
             RowBox[{"I1", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{
                 RowBox[{"2", " ", "zs"}], ",", "zs"}], "}"}], ",", 
               RowBox[{"-", "p2"}]}], "]"}]}], "+", 
            RowBox[{
             FractionBox["7", "8"], " ", 
             RowBox[{"I0", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"zs", ",", "0"}], "}"}], ",", 
               RowBox[{"-", "p2"}]}], "]"}], " ", 
             RowBox[{"Log", "[", 
              SuperscriptBox["zs", "2"], "]"}]}]}], ")"}]}], 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"p1", "+", "p2"}], ")"}], " ", "\[Pi]"}]]}], "+", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["3", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"-", 
              FractionBox[
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", "p1", " ", "zs"}]}], 
                    "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"EulerGamma", "+", 
                    RowBox[{"Log", "[", 
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", "p1", " ", "zs"}], 
                    "]"}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[ImaginaryI]", " ", "p1", " ", "zs"}]]}], ")"}],
                    " ", 
                   RowBox[{"Log", "[", 
                    SuperscriptBox["zs", "2"], "]"}]}]}], ")"}]}], 
               RowBox[{"2", " ", "p1", " ", "\[Pi]"}]]}], ")"}]}], "+", 
           RowBox[{
            FractionBox["7", "8"], " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "p1", " ", "zs"}]], " ", 
            RowBox[{"I1", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"2", " ", "zs"}], ",", "zs"}], "}"}], ",", "p1"}], 
             "]"}]}], "+", 
           RowBox[{
            FractionBox["7", "8"], " ", 
            RowBox[{"I0", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"zs", ",", "0"}], "}"}], ",", "p1"}], "]"}], " ", 
            RowBox[{"Log", "[", 
             SuperscriptBox["zs", "2"], "]"}]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"p1", "+", "p2"}], ")"}], " ", "\[Pi]"}]], "+", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["3", "4"], " ", 
            RowBox[{"(", 
             RowBox[{"-", 
              FractionBox[
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"Gamma", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", "p2", " ", "zs"}]}], 
                    "]"}]}], "+", 
                  RowBox[{"2", " ", 
                   RowBox[{"(", 
                    RowBox[{"EulerGamma", "+", 
                    RowBox[{"Log", "[", 
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", "p2", " ", "zs"}], 
                    "]"}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{"\[ImaginaryI]", " ", "p2", " ", "zs"}]]}], ")"}],
                    " ", 
                   RowBox[{"Log", "[", 
                    SuperscriptBox["zs", "2"], "]"}]}]}], ")"}]}], 
               RowBox[{"2", " ", "p2", " ", "\[Pi]"}]]}], ")"}]}], "+", 
           RowBox[{
            FractionBox["7", "8"], " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "p2", " ", "zs"}]], " ", 
            RowBox[{"I1", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "zs"}], ",", 
                RowBox[{
                 RowBox[{"-", "2"}], " ", "zs"}]}], "}"}], ",", 
              RowBox[{"-", "p2"}]}], "]"}]}], "+", 
           RowBox[{
            FractionBox["7", "8"], " ", 
            RowBox[{"I0", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", 
                RowBox[{"-", "zs"}]}], "}"}], ",", 
              RowBox[{"-", "p2"}]}], "]"}], " ", 
            RowBox[{"Log", "[", 
             SuperscriptBox["zs", "2"], "]"}]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"p1", "+", "p2"}], ")"}], " ", "\[Pi]"}]], "-", 
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", 
           RowBox[{"(", 
            RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            FractionBox["3", "4"], " ", 
            RowBox[{"(", 
             FractionBox[
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"0", ",", 
                    RowBox[{"\[ImaginaryI]", " ", "p1", " ", "zs"}]}], 
                   "]"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"EulerGamma", "+", 
                    RowBox[{"Log", "[", 
                    RowBox[{"\[ImaginaryI]", " ", "p1", " ", "zs"}], "]"}]}], 
                   ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", "p1", " ", "zs"}]]}],
                    ")"}], " ", 
                  RowBox[{"Log", "[", 
                   SuperscriptBox["zs", "2"], "]"}]}]}], ")"}]}], 
              RowBox[{"2", " ", "p1", " ", "\[Pi]"}]], ")"}]}], "+", 
           RowBox[{
            FractionBox["7", "8"], " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "p1", " ", "zs"}]], " ", 
            RowBox[{"I1", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "zs"}], ",", 
                RowBox[{
                 RowBox[{"-", "2"}], " ", "zs"}]}], "}"}], ",", "p1"}], 
             "]"}]}], "+", 
           RowBox[{
            FractionBox["7", "8"], " ", 
            RowBox[{"I0", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", 
                RowBox[{"-", "zs"}]}], "}"}], ",", "p1"}], "]"}], " ", 
            RowBox[{"Log", "[", 
             SuperscriptBox["zs", "2"], "]"}]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"p1", "+", "p2"}], ")"}], " ", "\[Pi]"}]]}]}], ";"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"IHSIIIwo\[Delta]", "[", 
      RowBox[{"p1_", ",", "p2_", ",", "zs_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"32", " ", "p1", " ", "p2", " ", 
         RowBox[{"(", 
          RowBox[{"p1", "+", "p2"}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", 
        RowBox[{"(", 
         RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"14", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "p2", " ", "zs"}]]}], ")"}],
          " ", "p1", " ", 
         RowBox[{"Log", "[", "zs", "]"}]}], "+", 
        RowBox[{"14", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "p1", " ", "zs"}]]}], ")"}],
          " ", "p2", " ", 
         RowBox[{"Log", "[", "zs", "]"}]}], "-", 
        RowBox[{"12", " ", "p2", " ", 
         RowBox[{"(", 
          RowBox[{"EulerGamma", "+", 
           RowBox[{"Gamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"\[ImaginaryI]", " ", "p1", " ", "zs"}]}], "]"}], "+", 
           RowBox[{"Log", "[", 
            RowBox[{"\[ImaginaryI]", " ", "p1"}], "]"}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "p1", " ", "zs"}]], " ", 
            RowBox[{"Log", "[", "zs", "]"}]}]}], ")"}]}], "-", 
        RowBox[{"12", " ", "p1", " ", 
         RowBox[{"(", 
          RowBox[{"EulerGamma", "+", 
           RowBox[{"Gamma", "[", 
            RowBox[{"0", ",", 
             RowBox[{"\[ImaginaryI]", " ", "p2", " ", "zs"}]}], "]"}], "+", 
           RowBox[{"Log", "[", 
            RowBox[{"\[ImaginaryI]", " ", "p2"}], "]"}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "p2", " ", "zs"}]], " ", 
            RowBox[{"Log", "[", "zs", "]"}]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{"p1", "+", 
             RowBox[{"2", " ", "p2"}]}], ")"}], " ", "zs"}]], " ", "p2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "p1", " ", "zs"}]], " ", 
            "EulerGamma"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "7"}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[ImaginaryI]", " ", "p1", " ", "zs"}]]}]}], ")"}], 
            " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", "p1", " ", "zs"}]}], 
             "]"}]}], "+", 
           RowBox[{"14", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "p1", " ", 
               "zs"}]}], "]"}]}], "+", 
           RowBox[{"14", " ", 
            RowBox[{"Log", "[", "zs", "]"}]}], "-", 
           RowBox[{"40", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "p1", " ", "zs"}]], " ", 
            RowBox[{"Log", "[", "zs", "]"}]}], "+", 
           RowBox[{"26", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "p1", " ", "zs"}]], " ", 
            RowBox[{"Log", "[", "zs", "]"}]}], "-", 
           RowBox[{"14", " ", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "p1", " ", "zs"}], "]"}]}],
            "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "p1", " ", "zs"}]], " ", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "p1", " ", "zs"}], "]"}]}],
            "+", 
           RowBox[{"14", " ", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "p1", " ", 
              "zs"}], "]"}]}], "-", 
           RowBox[{"7", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"4", " ", 
              SuperscriptBox["zs", "2"]}], "]"}]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "p1", " ", "zs"}]], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"4", " ", 
              SuperscriptBox["zs", "2"]}], "]"}]}]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "p1"}], "+", "p2"}], ")"}], " ", "zs"}]], " ", 
         "p1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "p2", " ", "zs"}]], " ", 
            "EulerGamma"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "7"}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[ImaginaryI]", " ", "p2", " ", "zs"}]]}]}], ")"}], 
            " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", "p2", " ", "zs"}]}], 
             "]"}]}], "+", 
           RowBox[{"14", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "p2", " ", 
               "zs"}]}], "]"}]}], "+", 
           RowBox[{"14", " ", 
            RowBox[{"Log", "[", "zs", "]"}]}], "-", 
           RowBox[{"40", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "p2", " ", "zs"}]], " ", 
            RowBox[{"Log", "[", "zs", "]"}]}], "+", 
           RowBox[{"26", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "p2", " ", "zs"}]], " ", 
            RowBox[{"Log", "[", "zs", "]"}]}], "-", 
           RowBox[{"14", " ", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "p2", " ", "zs"}], "]"}]}],
            "+", 
           RowBox[{"12", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "p2", " ", "zs"}]], " ", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "p2", " ", "zs"}], "]"}]}],
            "+", 
           RowBox[{"14", " ", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "p2", " ", 
              "zs"}], "]"}]}], "-", 
           RowBox[{"7", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"4", " ", 
              SuperscriptBox["zs", "2"]}], "]"}]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "p2", " ", "zs"}]], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"4", " ", 
              SuperscriptBox["zs", "2"]}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "p1", " ", "zs"}]], " ", "p2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"\[ImaginaryI]", " ", "p1", " ", "zs"}]}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"2", " ", "\[ImaginaryI]", " ", "p1", " ", "zs"}]}], 
             "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"-", "\[ImaginaryI]"}], " ", "p1", " ", "zs"}]]}], 
             ")"}], " ", 
            RowBox[{"Log", "[", "zs", "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"EulerGamma", "+", 
              RowBox[{"Log", "[", 
               RowBox[{"\[ImaginaryI]", " ", "p1", " ", "zs"}], "]"}]}], 
             ")"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"EulerGamma", "+", 
              RowBox[{"Log", "[", 
               RowBox[{"2", " ", "\[ImaginaryI]", " ", "p1", " ", "zs"}], 
               "]"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "p1", " ", 
                "zs"}]]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"4", " ", 
              SuperscriptBox["zs", "2"]}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "p2", " ", "zs"}]], " ", "p1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"\[ImaginaryI]", " ", "p2", " ", "zs"}]}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"2", " ", "\[ImaginaryI]", " ", "p2", " ", "zs"}]}], 
             "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"-", "\[ImaginaryI]"}], " ", "p2", " ", "zs"}]]}], 
             ")"}], " ", 
            RowBox[{"Log", "[", "zs", "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"EulerGamma", "+", 
              RowBox[{"Log", "[", 
               RowBox[{"\[ImaginaryI]", " ", "p2", " ", "zs"}], "]"}]}], 
             ")"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"EulerGamma", "+", 
              RowBox[{"Log", "[", 
               RowBox[{"2", " ", "\[ImaginaryI]", " ", "p2", " ", "zs"}], 
               "]"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "p2", " ", 
                "zs"}]]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"4", " ", 
              SuperscriptBox["zs", "2"]}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"IHSIII", "[", 
      RowBox[{"p1", ",", "p2", ",", "zs"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"IHSIII\[Delta]1p2", "[", 
        RowBox[{"p1", ",", "p2", ",", "zs"}], "]"}], "*", 
       RowBox[{"DiracDelta", "[", 
        RowBox[{"p1", "+", "p2"}], "]"}]}], "+", 
      RowBox[{"IHSIIIwo\[Delta]", "[", 
       RowBox[{"p1", ",", "p2", ",", "zs"}], "]"}]}]}], " ", "*)"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.9021661760632114`*^9, 3.9021662518446665`*^9}, {
   3.902167229240383*^9, 3.9021672407148485`*^9}, {3.9023260907576404`*^9, 
   3.902326094057681*^9}, {3.902326422715612*^9, 3.902326424795929*^9}, 
   3.9023510652333155`*^9, {3.902351180615899*^9, 3.902351196929248*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"df8cd049-88ed-4aea-a599-747db3b63b15"]
}, Closed]],

Cell[CellGroupData[{

Cell["IHSIV", "Subsection",
 CellChangeTimes->{{3.893076657422165*^9, 3.8930766661847725`*^9}, 
   3.8930776385453124`*^9, {3.893080798207539*^9, 3.8930808090128593`*^9}, {
   3.893081301351778*^9, 3.8930813096525326`*^9}, 3.8930814651343193`*^9, 
   3.8931691242492704`*^9, 3.8931715765936823`*^9, 3.893175382375456*^9, {
   3.8932504872383113`*^9, 
   3.8932504888202815`*^9}},ExpressionUUID->"d7a97025-eed1-43e0-a83d-\
f82a5f8f4570"],

Cell[BoxData[{
 RowBox[{"IHSIV", "=", 
  RowBox[{"\[Integral]", 
   RowBox[{
    FractionBox[
     RowBox[{"\[DifferentialD]", "z1"}], 
     RowBox[{"2", "Pi"}]], 
    FractionBox[
     RowBox[{"\[DifferentialD]", "z2"}], 
     RowBox[{"2", "Pi"}]], 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"I", " ", "p1", " ", "z1"}], "+", 
      RowBox[{"I", " ", "p2", " ", "z2"}]}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["7", "8"], 
       RowBox[{"Log", "[", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"zs", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"z1", "+", "z2"}], ")"}], 
            RowBox[{"\[Theta]", "[", 
             RowBox[{"z1", "+", "z2"}], "]"}]}]}], ")"}], "2"], "]"}]}], "+", 
      RowBox[{
       FractionBox["7", "8"], 
       RowBox[{"Log", "[", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "zs"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"z1", "+", "z2"}], ")"}], 
            RowBox[{"\[Theta]", "[", 
             RowBox[{
              RowBox[{"-", "z1"}], "-", "z2"}], "]"}]}]}], ")"}], "2"], 
        "]"}]}], "+", 
      RowBox[{
       FractionBox["3", "4"], 
       RowBox[{"Log", "[", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"2", "zs"}], "+"}], "|", 
           RowBox[{"z1", "+", "z2"}], "|"}], ")"}], "2"], "]"}]}]}], ")"}], 
    RowBox[{"\[Theta]", "[", 
     RowBox[{"|", "z1", "|", 
      RowBox[{"-", "zs"}]}], "]"}], 
    RowBox[{"\[Theta]", "[", 
     RowBox[{"|", "z2", "|", 
      RowBox[{"-", "zs"}]}], "]"}], 
    RowBox[{"\[Theta]", "[", 
     RowBox[{
      RowBox[{"zs", "-"}], "|", 
      RowBox[{"z1", "+", "z2"}], "|"}], "]"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"=", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"I0", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"+", "\[Infinity]"}], ",", 
         RowBox[{"-", "\[Infinity]"}]}], "}"}], ",", 
       FractionBox[
        RowBox[{"(", 
         RowBox[{"p1", "-", "p2"}], ")"}], "2"]}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"7", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "I"}], " ", 
            FractionBox["zs", "2"], 
            RowBox[{"(", " ", 
             RowBox[{"p1", "+", "p2"}], ")"}]}]]}], "8"], 
        FractionBox[
         RowBox[{"I1", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"2", "zs"}], ",", "zs"}], "}"}], ",", 
           FractionBox[
            RowBox[{"p1", "+", "p2"}], "2"]}], "]"}], "2"]}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{"7", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"I", " ", 
            FractionBox["zs", "2"], 
            RowBox[{"(", " ", 
             RowBox[{"p1", "+", "p2"}], ")"}]}]]}], "8"], 
        FractionBox[
         RowBox[{"I1", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "zs"}], ",", 
             RowBox[{
              RowBox[{"-", "2"}], "zs"}]}], "}"}], ",", 
           FractionBox[
            RowBox[{"p1", "+", "p2"}], "2"]}], "]"}], "2"]}], "+", 
       RowBox[{
        FractionBox["7", "8"], 
        FractionBox[
         RowBox[{"I0", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"zs", ",", 
             RowBox[{"-", "zs"}]}], "}"}], ",", " ", 
           FractionBox[
            RowBox[{"p1", "+", "p2"}], "2"]}], "]"}], "2"], 
        RowBox[{"Log", "[", 
         SuperscriptBox["zs", "2"], "]"}]}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{"3", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "I"}], " ", "zs", 
            RowBox[{"(", " ", 
             RowBox[{"p1", "+", "p2"}], ")"}]}]]}], "4"], 
        FractionBox[
         RowBox[{"I1", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"3", "zs"}], ",", 
             RowBox[{"2", "zs"}]}], "}"}], ",", 
           FractionBox[
            RowBox[{"p1", "+", "p2"}], "2"]}], "]"}], "2"]}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{"3", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"I", " ", "zs", 
            RowBox[{"(", " ", 
             RowBox[{"p1", "+", "p2"}], ")"}]}]]}], "4"], 
        FractionBox[
         RowBox[{"I1", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], "zs"}], ",", 
             RowBox[{
              RowBox[{"-", "3"}], "zs"}]}], "}"}], ",", 
           FractionBox[
            RowBox[{"p1", "+", "p2"}], "2"]}], "]"}], "2"]}]}], ")"}]}], 
    "\[IndentingNewLine]", "-", 
    RowBox[{
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         RowBox[{"(", 
          RowBox[{"p1", "-", "p2"}], ")"}], " ", "zs"}]]}], 
      RowBox[{
       RowBox[{"p1", " ", "\[Pi]"}], "-", 
       RowBox[{"p2", " ", "\[Pi]"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"7", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "p2", " ", "zs"}]]}], "8"], 
        FractionBox[
         RowBox[{"I1", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"2", "zs"}], ",", "zs"}], "}"}], ",", "p2"}], "]"}], 
         "2"]}], "+", 
       RowBox[{
        FractionBox["7", "8"], 
        FractionBox[
         RowBox[{"I0", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"zs", ",", "0"}], "}"}], ",", "p2"}], "]"}], "2"], 
        RowBox[{"Log", "[", 
         SuperscriptBox["zs", "2"], "]"}]}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{"3", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "p2", " ", 
            "zs"}]]}], "4"], 
        FractionBox[
         RowBox[{"I1", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"3", "zs"}], ",", 
             RowBox[{"2", "zs"}]}], "}"}], ",", "p2"}], "]"}], "2"]}]}], 
      ")"}]}], "\[IndentingNewLine]", "+", 
    RowBox[{
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"p1", "-", "p2"}], ")"}], " ", "zs"}]]}], 
      RowBox[{
       RowBox[{"p1", " ", "\[Pi]"}], "-", 
       RowBox[{"p2", " ", "\[Pi]"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"7", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "p1", " ", "zs"}]]}], "8"], 
        FractionBox[
         RowBox[{"I1", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"2", "zs"}], ",", "zs"}], "}"}], ",", "p1"}], "]"}], 
         "2"]}], "+", 
       RowBox[{
        FractionBox["7", "8"], 
        FractionBox[
         RowBox[{"I0", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"zs", ",", "0"}], "}"}], ",", "p1"}], "]"}], "2"], 
        RowBox[{"Log", "[", 
         SuperscriptBox["zs", "2"], "]"}]}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{"3", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "p1", " ", 
            "zs"}]]}], "4"], 
        FractionBox[
         RowBox[{"I1", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"3", "zs"}], ",", 
             RowBox[{"2", "zs"}]}], "}"}], ",", "p1"}], "]"}], "2"]}]}], 
      ")"}]}], "\[IndentingNewLine]", "+", 
    RowBox[{
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         RowBox[{"(", 
          RowBox[{"p1", "-", "p2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"-", "zs"}], ")"}]}]]}], 
      RowBox[{
       RowBox[{"p1", " ", "\[Pi]"}], "-", 
       RowBox[{"p2", " ", "\[Pi]"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"7", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "p2", " ", "zs"}]]}], "8"], 
        FractionBox[
         RowBox[{"I1", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "zs"}], ",", 
             RowBox[{
              RowBox[{"-", "2"}], "zs"}]}], "}"}], ",", "p2"}], "]"}], "2"]}],
        "+", 
       RowBox[{
        FractionBox["7", "8"], 
        FractionBox[
         RowBox[{"I0", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "zs"}]}], "}"}], ",", "p2"}], "]"}], "2"], 
        RowBox[{"Log", "[", 
         SuperscriptBox["zs", "2"], "]"}]}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{"3", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "p2", " ", "zs"}]]}], "4"], 
        FractionBox[
         RowBox[{"I1", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], "zs"}], ",", 
             RowBox[{
              RowBox[{"-", "3"}], "zs"}]}], "}"}], ",", "p2"}], "]"}], 
         "2"]}]}], ")"}]}], "\[IndentingNewLine]", "-", 
    RowBox[{
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"p1", "-", "p2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"-", "zs"}], ")"}]}]]}], 
      RowBox[{
       RowBox[{"p1", " ", "\[Pi]"}], "-", 
       RowBox[{"p2", " ", "\[Pi]"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"7", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "p1", " ", "zs"}]]}], "8"], 
        FractionBox[
         RowBox[{"I1", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "zs"}], ",", 
             RowBox[{
              RowBox[{"-", "2"}], "zs"}]}], "}"}], ",", "p1"}], "]"}], "2"]}],
        "+", 
       RowBox[{
        FractionBox["7", "8"], 
        FractionBox[
         RowBox[{"I0", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "zs"}]}], "}"}], ",", "p1"}], "]"}], "2"], 
        RowBox[{"Log", "[", 
         SuperscriptBox["zs", "2"], "]"}]}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{"3", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "p1", " ", "zs"}]]}], "4"], 
        FractionBox[
         RowBox[{"I1", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], "zs"}], ",", 
             RowBox[{
              RowBox[{"-", "3"}], "zs"}]}], "}"}], ",", "p1"}], "]"}], 
         "2"]}]}], ")"}]}]}], ")"}]}], "\[IndentingNewLine]"}], "Text",
 CellChangeTimes->{{3.8932505688431683`*^9, 3.893250609308052*^9}, {
   3.8932506490489707`*^9, 3.8932507317728586`*^9}, {3.8932508115660706`*^9, 
   3.8932508243332524`*^9}, {3.8932518661444864`*^9, 3.893251909810669*^9}, {
   3.8932519696381764`*^9, 3.8932519916436996`*^9}, {3.893252241699341*^9, 
   3.8932522510754538`*^9}, {3.8932526940317297`*^9, 
   3.8932527612980566`*^9}, {3.893252797744441*^9, 3.893252819740302*^9}, 
   3.893253050451517*^9, 3.8932531392662354`*^9, {3.8932533607073483`*^9, 
   3.893253382996274*^9}, {3.8932536408477173`*^9, 3.893253745343151*^9}, {
   3.893253778114095*^9, 3.893253800866619*^9}, {3.8932538323192916`*^9, 
   3.8932538354343157`*^9}, {3.8932540569569993`*^9, 
   3.8932540927506776`*^9}, {3.8932541716230793`*^9, 3.893254345791922*^9}, 
   3.8932543844457207`*^9, {3.893254466363093*^9, 3.893254585834536*^9}, 
   3.893254619388976*^9, {3.8932546504379697`*^9, 3.8932547469952364`*^9}, {
   3.89325482300513*^9, 3.8932549699375405`*^9}, {3.893255046700938*^9, 
   3.8932550798742313`*^9}, {3.893255110549407*^9, 3.893255178121196*^9}, {
   3.893255295448784*^9, 3.8932553966569023`*^9}, {3.89325546550217*^9, 
   3.893255729320736*^9}, {3.8932557749437914`*^9, 3.893255912104621*^9}, {
   3.893255947332231*^9, 3.8932559967220516`*^9}, 3.8932560779769316`*^9, {
   3.893256186804833*^9, 3.8932562775382876`*^9}, {3.8932563253624268`*^9, 
   3.893256332158452*^9}, {3.893256371568287*^9, 3.89325650200737*^9}, {
   3.89325653707489*^9, 3.8932566925141287`*^9}, {3.893256779284585*^9, 
   3.8932570249311056`*^9}, {3.8932570714727883`*^9, 3.893257224983527*^9}, {
   3.8953282778888493`*^9, 3.8953284034396987`*^9}, {3.8953284546020937`*^9, 
   3.895328547751298*^9}, {3.9021467804740195`*^9, 3.902146819228119*^9}, {
   3.9021468946409745`*^9, 
   3.902146895493546*^9}},ExpressionUUID->"7d90cfe5-5000-4fde-b3cd-\
107c1bb80b44"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"IHSIV", "[", 
    RowBox[{"p1_", ",", "p2_", ",", "zs_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"DiracDelta", "[", 
      RowBox[{"p1", "-", "p2"}], "]"}], "2", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"7", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "I"}], " ", 
            FractionBox["zs", "2"], 
            RowBox[{"(", " ", 
             RowBox[{"p1", "+", "p2"}], ")"}]}]]}], "8"], 
        FractionBox[
         RowBox[{"I1", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"2", "zs"}], ",", "zs"}], "}"}], ",", 
           FractionBox[
            RowBox[{"p1", "+", "p2"}], "2"]}], "]"}], "2"]}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{"7", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"I", " ", 
            FractionBox["zs", "2"], 
            RowBox[{"(", " ", 
             RowBox[{"p1", "+", "p2"}], ")"}]}]]}], "8"], 
        FractionBox[
         RowBox[{"I1", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "zs"}], ",", 
             RowBox[{
              RowBox[{"-", "2"}], "zs"}]}], "}"}], ",", 
           FractionBox[
            RowBox[{"p1", "+", "p2"}], "2"]}], "]"}], "2"]}], "+", 
       RowBox[{
        FractionBox["7", "8"], 
        FractionBox[
         RowBox[{"I0", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"zs", ",", 
             RowBox[{"-", "zs"}]}], "}"}], ",", " ", 
           FractionBox[
            RowBox[{"p1", "+", "p2"}], "2"]}], "]"}], "2"], 
        RowBox[{"Log", "[", 
         SuperscriptBox["zs", "2"], "]"}]}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{"3", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "I"}], " ", "zs", 
            RowBox[{"(", " ", 
             RowBox[{"p1", "+", "p2"}], ")"}]}]]}], "4"], 
        FractionBox[
         RowBox[{"I1", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"3", "zs"}], ",", 
             RowBox[{"2", "zs"}]}], "}"}], ",", 
           FractionBox[
            RowBox[{"p1", "+", "p2"}], "2"]}], "]"}], "2"]}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{"3", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"I", " ", "zs", 
            RowBox[{"(", " ", 
             RowBox[{"p1", "+", "p2"}], ")"}]}]]}], "4"], 
        FractionBox[
         RowBox[{"I1", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], "zs"}], ",", 
             RowBox[{
              RowBox[{"-", "3"}], "zs"}]}], "}"}], ",", 
           FractionBox[
            RowBox[{"p1", "+", "p2"}], "2"]}], "]"}], "2"]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         RowBox[{"(", 
          RowBox[{"p1", "-", "p2"}], ")"}], " ", "zs"}]]}], 
      RowBox[{
       RowBox[{"p1", " ", "\[Pi]"}], "-", 
       RowBox[{"p2", " ", "\[Pi]"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"7", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "p2", " ", "zs"}]]}], "8"], 
        FractionBox[
         RowBox[{"I1", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"2", "zs"}], ",", "zs"}], "}"}], ",", "p2"}], "]"}], 
         "2"]}], "+", 
       RowBox[{
        FractionBox["7", "8"], 
        FractionBox[
         RowBox[{"I0", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"zs", ",", "0"}], "}"}], ",", "p2"}], "]"}], "2"], 
        RowBox[{"Log", "[", 
         SuperscriptBox["zs", "2"], "]"}]}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{"3", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "p2", " ", 
            "zs"}]]}], "4"], 
        FractionBox[
         RowBox[{"I1", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"3", "zs"}], ",", 
             RowBox[{"2", "zs"}]}], "}"}], ",", "p2"}], "]"}], "2"]}]}], 
      ")"}]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"p1", "-", "p2"}], ")"}], " ", "zs"}]]}], 
      RowBox[{
       RowBox[{"p1", " ", "\[Pi]"}], "-", 
       RowBox[{"p2", " ", "\[Pi]"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"7", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", "p1", " ", "zs"}]]}], "8"], 
        FractionBox[
         RowBox[{"I1", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"2", "zs"}], ",", "zs"}], "}"}], ",", "p1"}], "]"}], 
         "2"]}], "+", 
       RowBox[{
        FractionBox["7", "8"], 
        FractionBox[
         RowBox[{"I0", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"zs", ",", "0"}], "}"}], ",", "p1"}], "]"}], "2"], 
        RowBox[{"Log", "[", 
         SuperscriptBox["zs", "2"], "]"}]}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{"3", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "p1", " ", 
            "zs"}]]}], "4"], 
        FractionBox[
         RowBox[{"I1", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"3", "zs"}], ",", 
             RowBox[{"2", "zs"}]}], "}"}], ",", "p1"}], "]"}], "2"]}]}], 
      ")"}]}], "+", 
    RowBox[{
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         RowBox[{"(", 
          RowBox[{"p1", "-", "p2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"-", "zs"}], ")"}]}]]}], 
      RowBox[{
       RowBox[{"p1", " ", "\[Pi]"}], "-", 
       RowBox[{"p2", " ", "\[Pi]"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"7", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "p2", " ", "zs"}]]}], "8"], 
        FractionBox[
         RowBox[{"I1", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "zs"}], ",", 
             RowBox[{
              RowBox[{"-", "2"}], "zs"}]}], "}"}], ",", "p2"}], "]"}], "2"]}],
        "+", 
       RowBox[{
        FractionBox["7", "8"], 
        FractionBox[
         RowBox[{"I0", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "zs"}]}], "}"}], ",", "p2"}], "]"}], "2"], 
        RowBox[{"Log", "[", 
         SuperscriptBox["zs", "2"], "]"}]}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{"3", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "p2", " ", "zs"}]]}], "4"], 
        FractionBox[
         RowBox[{"I1", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], "zs"}], ",", 
             RowBox[{
              RowBox[{"-", "3"}], "zs"}]}], "}"}], ",", "p2"}], "]"}], 
         "2"]}]}], ")"}]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"p1", "-", "p2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"-", "zs"}], ")"}]}]]}], 
      RowBox[{
       RowBox[{"p1", " ", "\[Pi]"}], "-", 
       RowBox[{"p2", " ", "\[Pi]"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox[
         RowBox[{"7", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", "p1", " ", "zs"}]]}], "8"], 
        FractionBox[
         RowBox[{"I1", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "zs"}], ",", 
             RowBox[{
              RowBox[{"-", "2"}], "zs"}]}], "}"}], ",", "p1"}], "]"}], "2"]}],
        "+", 
       RowBox[{
        FractionBox["7", "8"], 
        FractionBox[
         RowBox[{"I0", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", 
             RowBox[{"-", "zs"}]}], "}"}], ",", "p1"}], "]"}], "2"], 
        RowBox[{"Log", "[", 
         SuperscriptBox["zs", "2"], "]"}]}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{"3", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", "p1", " ", "zs"}]]}], "4"], 
        FractionBox[
         RowBox[{"I1", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], "zs"}], ",", 
             RowBox[{
              RowBox[{"-", "3"}], "zs"}]}], "}"}], ",", "p1"}], "]"}], 
         "2"]}]}], ")"}]}]}]}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.902146883995805*^9, 3.902146889603859*^9}, {
   3.902146922087837*^9, 3.90214693091829*^9}, {3.9021470212654295`*^9, 
   3.9021470263579464`*^9}, 3.9021470582819138`*^9, {3.902166533777874*^9, 
   3.9021665376978636`*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"3a6cb307-4eaf-4735-9dc1-a881c19a8a8d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Distinguish", " ", "between", " ", "the", " ", "\[Delta]", " ", 
    "function", " ", "part", " ", "and", " ", "the", " ", "others"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"IHSIV\[Delta]1m2", "[", 
      RowBox[{"p1_", ",", "p2_", ",", "zs_"}], "]"}], ":=", 
     RowBox[{"2", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{"7", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "I"}], " ", 
             FractionBox["zs", "2"], 
             RowBox[{"(", " ", 
              RowBox[{"p1", "+", "p2"}], ")"}]}]]}], "8"], 
         FractionBox[
          RowBox[{"I1", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"2", "zs"}], ",", "zs"}], "}"}], ",", 
            FractionBox[
             RowBox[{"p1", "+", "p2"}], "2"]}], "]"}], "2"]}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"7", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"I", " ", 
             FractionBox["zs", "2"], 
             RowBox[{"(", " ", 
              RowBox[{"p1", "+", "p2"}], ")"}]}]]}], "8"], 
         FractionBox[
          RowBox[{"I1", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"-", "zs"}], ",", 
              RowBox[{
               RowBox[{"-", "2"}], "zs"}]}], "}"}], ",", 
            FractionBox[
             RowBox[{"p1", "+", "p2"}], "2"]}], "]"}], "2"]}], "+", 
        RowBox[{
         FractionBox["7", "8"], 
         FractionBox[
          RowBox[{"I0", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"zs", ",", 
              RowBox[{"-", "zs"}]}], "}"}], ",", " ", 
            FractionBox[
             RowBox[{"p1", "+", "p2"}], "2"]}], "]"}], "2"], 
         RowBox[{"Log", "[", 
          SuperscriptBox["zs", "2"], "]"}]}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"3", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "I"}], " ", "zs", 
             RowBox[{"(", " ", 
              RowBox[{"p1", "+", "p2"}], ")"}]}]]}], "4"], 
         FractionBox[
          RowBox[{"I1", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{"3", "zs"}], ",", 
              RowBox[{"2", "zs"}]}], "}"}], ",", 
            FractionBox[
             RowBox[{"p1", "+", "p2"}], "2"]}], "]"}], "2"]}], "+", 
        RowBox[{
         FractionBox[
          RowBox[{"3", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"I", " ", "zs", 
             RowBox[{"(", " ", 
              RowBox[{"p1", "+", "p2"}], ")"}]}]]}], "4"], 
         FractionBox[
          RowBox[{"I1", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], "zs"}], ",", 
              RowBox[{
               RowBox[{"-", "3"}], "zs"}]}], "}"}], ",", 
            FractionBox[
             RowBox[{"p1", "+", "p2"}], "2"]}], "]"}], "2"]}]}], ")"}]}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"IHSIVwo\[Delta]", "[", 
       RowBox[{"p1_", ",", "p2_", ",", "zs_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", 
             RowBox[{"(", 
              RowBox[{"p1", "-", "p2"}], ")"}], " ", "zs"}]]}], 
          RowBox[{
           RowBox[{"p1", " ", "\[Pi]"}], "-", 
           RowBox[{"p2", " ", "\[Pi]"}]}]]}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{"7", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", "p2", " ", "zs"}]]}], 
            "8"], 
           FractionBox[
            RowBox[{"I1", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"2", "zs"}], ",", "zs"}], "}"}], ",", "p2"}], "]"}], 
            "2"]}], "+", 
          RowBox[{
           FractionBox["7", "8"], 
           FractionBox[
            RowBox[{"I0", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"zs", ",", "0"}], "}"}], ",", "p2"}], "]"}], "2"], 
           RowBox[{"Log", "[", 
            SuperscriptBox["zs", "2"], "]"}]}], "+", 
          RowBox[{
           FractionBox[
            RowBox[{"3", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "p2", " ", 
               "zs"}]]}], "4"], 
           FractionBox[
            RowBox[{"I1", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"3", "zs"}], ",", 
                RowBox[{"2", "zs"}]}], "}"}], ",", "p2"}], "]"}], "2"]}]}], 
         ")"}]}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"p1", "-", "p2"}], ")"}], " ", "zs"}]]}], 
         RowBox[{
          RowBox[{"p1", " ", "\[Pi]"}], "-", 
          RowBox[{"p2", " ", "\[Pi]"}]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{"7", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", "p1", " ", "zs"}]]}], 
            "8"], 
           FractionBox[
            RowBox[{"I1", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"2", "zs"}], ",", "zs"}], "}"}], ",", "p1"}], "]"}], 
            "2"]}], "+", 
          RowBox[{
           FractionBox["7", "8"], 
           FractionBox[
            RowBox[{"I0", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"zs", ",", "0"}], "}"}], ",", "p1"}], "]"}], "2"], 
           RowBox[{"Log", "[", 
            SuperscriptBox["zs", "2"], "]"}]}], "+", 
          RowBox[{
           FractionBox[
            RowBox[{"3", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "p1", " ", 
               "zs"}]]}], "4"], 
           FractionBox[
            RowBox[{"I1", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"3", "zs"}], ",", 
                RowBox[{"2", "zs"}]}], "}"}], ",", "p1"}], "]"}], "2"]}]}], 
         ")"}]}], "+", 
       RowBox[{
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", "\[ImaginaryI]"}], " ", 
            RowBox[{"(", 
             RowBox[{"p1", "-", "p2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"-", "zs"}], ")"}]}]]}], 
         RowBox[{
          RowBox[{"p1", " ", "\[Pi]"}], "-", 
          RowBox[{"p2", " ", "\[Pi]"}]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{"7", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[ImaginaryI]", " ", "p2", " ", "zs"}]]}], "8"], 
           FractionBox[
            RowBox[{"I1", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "zs"}], ",", 
                RowBox[{
                 RowBox[{"-", "2"}], "zs"}]}], "}"}], ",", "p2"}], "]"}], 
            "2"]}], "+", 
          RowBox[{
           FractionBox["7", "8"], 
           FractionBox[
            RowBox[{"I0", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", 
                RowBox[{"-", "zs"}]}], "}"}], ",", "p2"}], "]"}], "2"], 
           RowBox[{"Log", "[", 
            SuperscriptBox["zs", "2"], "]"}]}], "+", 
          RowBox[{
           FractionBox[
            RowBox[{"3", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", "\[ImaginaryI]", " ", "p2", " ", "zs"}]]}], 
            "4"], 
           FractionBox[
            RowBox[{"I1", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], "zs"}], ",", 
                RowBox[{
                 RowBox[{"-", "3"}], "zs"}]}], "}"}], ",", "p2"}], "]"}], 
            "2"]}]}], ")"}]}], "-", 
       RowBox[{
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"p1", "-", "p2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"-", "zs"}], ")"}]}]]}], 
         RowBox[{
          RowBox[{"p1", " ", "\[Pi]"}], "-", 
          RowBox[{"p2", " ", "\[Pi]"}]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox[
            RowBox[{"7", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"\[ImaginaryI]", " ", "p1", " ", "zs"}]]}], "8"], 
           FractionBox[
            RowBox[{"I1", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{"-", "zs"}], ",", 
                RowBox[{
                 RowBox[{"-", "2"}], "zs"}]}], "}"}], ",", "p1"}], "]"}], 
            "2"]}], "+", 
          RowBox[{
           FractionBox["7", "8"], 
           FractionBox[
            RowBox[{"I0", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", 
                RowBox[{"-", "zs"}]}], "}"}], ",", "p1"}], "]"}], "2"], 
           RowBox[{"Log", "[", 
            SuperscriptBox["zs", "2"], "]"}]}], "+", 
          RowBox[{
           FractionBox[
            RowBox[{"3", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", "\[ImaginaryI]", " ", "p1", " ", "zs"}]]}], 
            "4"], 
           FractionBox[
            RowBox[{"I1", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], "zs"}], ",", 
                RowBox[{
                 RowBox[{"-", "3"}], "zs"}]}], "}"}], ",", "p1"}], "]"}], 
            "2"]}]}], ")"}]}]}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"IHSIVwo\[Delta]", "[", 
      RowBox[{"p1_", ",", "p2_", ",", "zs_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{"32", " ", "p1", " ", 
         RowBox[{"(", 
          RowBox[{"p1", "-", "p2"}], ")"}], " ", "p2", " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", 
        RowBox[{"(", 
         RowBox[{"p1", "-", "p2"}], ")"}], " ", "zs"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"14", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"\[ImaginaryI]", " ", "p2", " ", "zs"}]]}], ")"}], " ", 
         "p1", " ", 
         RowBox[{"Log", "[", "zs", "]"}]}], "+", 
        RowBox[{"14", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "p1", " ", "zs"}]]}], ")"}],
          " ", "p2", " ", 
         RowBox[{"Log", "[", "zs", "]"}]}], "-", 
        RowBox[{"7", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "p2", " ", "zs"}]], " ", "p1",
          " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", "p2", " ", "zs"}]}], 
             "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "p2", " ", 
               "zs"}]}], "]"}]}], "+", 
           RowBox[{"Log", "[", "4", "]"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "p2", " ", "zs"}]], " ", 
            RowBox[{"Log", "[", "zs", "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "p2", " ", "zs"}], "]"}]}],
            "-", 
           RowBox[{"2", " ", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "p2", " ", 
              "zs"}], "]"}]}], "-", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "p2", " ", "zs"}]], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"4", " ", 
              SuperscriptBox["zs", "2"]}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{"7", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"\[ImaginaryI]", " ", "p1", " ", "zs"}]], " ", "p2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"\[ImaginaryI]", " ", "p1", " ", "zs"}]}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"2", " ", "\[ImaginaryI]", " ", "p1", " ", "zs"}]}], 
             "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"-", "\[ImaginaryI]"}], " ", "p1", " ", "zs"}]]}], 
             ")"}], " ", 
            RowBox[{"Log", "[", "zs", "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"EulerGamma", "+", 
              RowBox[{"Log", "[", 
               RowBox[{"\[ImaginaryI]", " ", "p1", " ", "zs"}], "]"}]}], 
             ")"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"EulerGamma", "+", 
              RowBox[{"Log", "[", 
               RowBox[{"2", " ", "\[ImaginaryI]", " ", "p1", " ", "zs"}], 
               "]"}]}], ")"}]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "p1", " ", 
                "zs"}]]}], ")"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"4", " ", 
              SuperscriptBox["zs", "2"]}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "p1", " ", "zs"}]], " ", 
         "p2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"2", " ", "\[ImaginaryI]", " ", "p1", " ", "zs"}]}], 
             "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{"3", " ", "\[ImaginaryI]", " ", "p1", " ", "zs"}]}], 
             "]"}]}], "+", 
           RowBox[{"Log", "[", 
            FractionBox["9", "4"], "]"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "p1", " ", "zs"}], 
             "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"3", " ", "\[ImaginaryI]", " ", "p1", " ", "zs"}], 
             "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "p1", " ", 
              "zs"}]], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"4", " ", 
              SuperscriptBox["zs", "2"]}], "]"}]}], "-", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "p1", " ", 
              "zs"}]], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"9", " ", 
              SuperscriptBox["zs", "2"]}], "]"}]}]}], ")"}]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "p2", " ", "zs"}]], 
         " ", "p1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "p2", " ", 
               "zs"}]}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"Gamma", "[", 
             RowBox[{"0", ",", 
              RowBox[{
               RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "p2", " ", 
               "zs"}]}], "]"}]}], "+", 
           RowBox[{"Log", "[", 
            FractionBox["9", "4"], "]"}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "p2", " ", 
              "zs"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "p2", " ", 
              "zs"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "p2", " ", "zs"}]], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"4", " ", 
              SuperscriptBox["zs", "2"]}], "]"}]}], "-", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"3", " ", "\[ImaginaryI]", " ", "p2", " ", "zs"}]], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"9", " ", 
              SuperscriptBox["zs", "2"]}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{"p1", "-", "p2"}], ")"}], " ", "zs"}]], " ", "p2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "14"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[ImaginaryI]", " ", "p1", " ", "zs"}]]}], ")"}], " ", 
            RowBox[{"Log", "[", "zs", "]"}]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "p1", " ", "zs"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"0", ",", 
                 RowBox[{
                  RowBox[{"-", "\[ImaginaryI]"}], " ", "p1", " ", "zs"}]}], 
                "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"0", ",", 
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "p1", " ", 
                  "zs"}]}], "]"}]}], "+", 
              RowBox[{"Log", "[", "4", "]"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[ImaginaryI]", " ", "p1", " ", "zs"}]], " ", 
               RowBox[{"Log", "[", "zs", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Log", "[", 
                RowBox[{
                 RowBox[{"-", "\[ImaginaryI]"}], " ", "p1", " ", "zs"}], 
                "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"Log", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "p1", " ", 
                 "zs"}], "]"}]}], "-", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"2", " ", "\[ImaginaryI]", " ", "p1", " ", "zs"}]], 
               " ", 
               RowBox[{"Log", "[", 
                RowBox[{"4", " ", 
                 SuperscriptBox["zs", "2"]}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "p1", " ", 
              "zs"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"0", ",", 
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "p1", " ", 
                  "zs"}]}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"0", ",", 
                 RowBox[{
                  RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "p1", " ", 
                  "zs"}]}], "]"}]}], "+", 
              RowBox[{"Log", "[", 
               FractionBox["9", "4"], "]"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Log", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "p1", " ", 
                 "zs"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"Log", "[", 
                RowBox[{
                 RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "p1", " ", 
                 "zs"}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"2", " ", "\[ImaginaryI]", " ", "p1", " ", "zs"}]], 
               " ", 
               RowBox[{"Log", "[", 
                RowBox[{"4", " ", 
                 SuperscriptBox["zs", "2"]}], "]"}]}], "-", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"3", " ", "\[ImaginaryI]", " ", "p1", " ", "zs"}]], 
               " ", 
               RowBox[{"Log", "[", 
                RowBox[{"9", " ", 
                 SuperscriptBox["zs", "2"]}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        "-", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{"p1", "-", "p2"}], ")"}], " ", "zs"}]], " ", "p1", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"14", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"-", "\[ImaginaryI]"}], " ", "p2", " ", "zs"}]]}], 
             ")"}], " ", 
            RowBox[{"Log", "[", "zs", "]"}]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "p2", " ", "zs"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"0", ",", 
                 RowBox[{"\[ImaginaryI]", " ", "p2", " ", "zs"}]}], "]"}]}], 
              "-", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"0", ",", 
                 RowBox[{"2", " ", "\[ImaginaryI]", " ", "p2", " ", "zs"}]}], 
                "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   RowBox[{"-", "\[ImaginaryI]"}], " ", "p2", " ", "zs"}]]}], 
                ")"}], " ", 
               RowBox[{"Log", "[", "zs", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"EulerGamma", "+", 
                 RowBox[{"Log", "[", 
                  RowBox[{"\[ImaginaryI]", " ", "p2", " ", "zs"}], "]"}]}], 
                ")"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"EulerGamma", "+", 
                 RowBox[{"Log", "[", 
                  RowBox[{"2", " ", "\[ImaginaryI]", " ", "p2", " ", "zs"}], 
                  "]"}]}], ")"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "p2", " ", 
                   "zs"}]]}], ")"}], " ", 
               RowBox[{"Log", "[", 
                RowBox[{"4", " ", 
                 SuperscriptBox["zs", "2"]}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "p2", " ", "zs"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"0", ",", 
                 RowBox[{"2", " ", "\[ImaginaryI]", " ", "p2", " ", "zs"}]}], 
                "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"0", ",", 
                 RowBox[{"3", " ", "\[ImaginaryI]", " ", "p2", " ", "zs"}]}], 
                "]"}]}], "+", 
              RowBox[{"Log", "[", 
               FractionBox["9", "4"], "]"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Log", "[", 
                RowBox[{"2", " ", "\[ImaginaryI]", " ", "p2", " ", "zs"}], 
                "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"Log", "[", 
                RowBox[{"3", " ", "\[ImaginaryI]", " ", "p2", " ", "zs"}], 
                "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "p2", " ", 
                 "zs"}]], " ", 
               RowBox[{"Log", "[", 
                RowBox[{"4", " ", 
                 SuperscriptBox["zs", "2"]}], "]"}]}], "-", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "p2", " ", 
                 "zs"}]], " ", 
               RowBox[{"Log", "[", 
                RowBox[{"9", " ", 
                 SuperscriptBox["zs", "2"]}], "]"}]}]}], ")"}]}]}], ")"}]}]}],
        ")"}]}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"IHSIV", "[", 
      RowBox[{"p1", ",", "p2", ",", "zs"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"IHSIV\[Delta]1m2", "[", 
        RowBox[{"p1", ",", "p2", ",", "zs"}], "]"}], "*", 
       RowBox[{"DiracDelta", "[", 
        RowBox[{"p1", "-", "p2"}], "]"}]}], "+", 
      RowBox[{"IHSIVwo\[Delta]", "[", 
       RowBox[{"p1", ",", "p2", ",", "zs"}], "]"}]}]}], " ", "*)"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.9021661760632114`*^9, 3.9021662518446665`*^9}, {
  3.902166630666842*^9, 3.9021666363620715`*^9}, {3.9021666735830917`*^9, 
  3.902166682045293*^9}, {3.902167279420719*^9, 3.902167304022363*^9}, {
  3.9023516835659666`*^9, 3.902351704500795*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"a54854b2-899d-4c7b-bd19-a0bc98a0c171"]
}, Closed]],

Cell[CellGroupData[{

Cell["IS", "Subsection",
 CellChangeTimes->{{3.893076657422165*^9, 3.8930766661847725`*^9}, 
   3.8930776385453124`*^9, {3.893080798207539*^9, 3.8930808090128593`*^9}, {
   3.893081301351778*^9, 3.8930813096525326`*^9}, 3.8930814651343193`*^9, 
   3.8931691242492704`*^9, 3.8931715765936823`*^9, 3.893175382375456*^9, {
   3.8932504872383113`*^9, 3.8932504888202815`*^9}, 3.89326032539642*^9, {
   3.8932827164930534`*^9, 3.893282722295869*^9}, {3.8932829704154725`*^9, 
   3.8932829737038608`*^9}, {3.8933197423354483`*^9, 
   3.8933197474387627`*^9}, {3.8933199195844526`*^9, 3.89331992222371*^9}, 
   3.9020916820365067`*^9},ExpressionUUID->"9d170668-afc0-4332-9706-\
99736ce22770"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"IS", "[", 
    RowBox[{"p1", ",", "p2"}], "]"}], "=", 
   RowBox[{"\[Integral]", 
    RowBox[{
     FractionBox[
      RowBox[{"\[DifferentialD]", "z1"}], 
      RowBox[{"2", "Pi"}]], 
     FractionBox[
      RowBox[{"\[DifferentialD]", "z2"}], 
      RowBox[{"2", "Pi"}]], 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"I", " ", "p1", "  ", "z1"}], "+", 
       RowBox[{"I", " ", "p2", " ", "z2"}]}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["7", "8"], 
        RowBox[{"Log", "[", 
         SuperscriptBox["zs", "2"], "]"}]}], "+", 
       RowBox[{
        FractionBox["7", "8"], 
        RowBox[{"Log", "[", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"2", "zs"}], ")"}], "2"], "]"}]}], "+", 
       RowBox[{
        FractionBox["3", "4"], 
        RowBox[{"Log", "[", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"Sign", "[", "z1", "]"}], "zs"}], "-", 
            RowBox[{
             RowBox[{"Sign", "[", "z2", "]"}], "2", "zs"}]}], ")"}], "2"], 
         "]"}]}]}], ")"}], 
     RowBox[{"\[Theta]", "[", 
      RowBox[{"|", "z1", "|", 
       RowBox[{"-", "zs"}]}], "]"}], "*", 
     RowBox[{"\[Theta]", "[", 
      RowBox[{"|", "z2", "|", 
       RowBox[{"-", "zs"}]}], "]"}], "*", 
     RowBox[{"\[Theta]", "[", 
      RowBox[{"|", 
       RowBox[{"z1", "-", "z2"}], "|", 
       RowBox[{"-", "zs"}]}], "]"}], "*", 
     RowBox[{"\[Theta]", "[", 
      RowBox[{"|", 
       RowBox[{"z1", "+", "z2"}], "|", 
       RowBox[{"-", "zs"}]}], "]"}]}]}]}], "\[IndentingNewLine]"}]], "Text",
 CellChangeTimes->{{3.8932605059285393`*^9, 3.8932605269506617`*^9}, {
   3.8932614229952917`*^9, 3.893261438600253*^9}, {3.893261498672672*^9, 
   3.893261582936078*^9}, {3.8932616290803647`*^9, 3.893261669143736*^9}, {
   3.8932618660060196`*^9, 3.8932618829553156`*^9}, {3.8932619703619785`*^9, 
   3.8932621017843885`*^9}, {3.8932621343930435`*^9, 3.893262137978877*^9}, {
   3.8932621814355726`*^9, 3.8932621864486895`*^9}, {3.893262224272017*^9, 
   3.8932622801390767`*^9}, {3.8932623150127945`*^9, 3.893262330139617*^9}, {
   3.8932630860654716`*^9, 3.893263086304617*^9}, {3.8932631511732264`*^9, 
   3.8932631930398626`*^9}, {3.8932632447333765`*^9, 
   3.8932633112197137`*^9}, {3.8932633533033676`*^9, 
   3.8932633693250456`*^9}, {3.8932634170569344`*^9, 
   3.8932634536340923`*^9}, {3.8932635087807436`*^9, 
   3.8932637507757425`*^9}, {3.893263840964941*^9, 3.893263949235647*^9}, {
   3.893264531827793*^9, 3.893264594394215*^9}, {3.8932646664604807`*^9, 
   3.893264693257869*^9}, {3.8932647246158667`*^9, 3.8932647421670046`*^9}, {
   3.8932648299960127`*^9, 3.89326483311012*^9}, {3.8932650045808516`*^9, 
   3.8932650638250217`*^9}, {3.893265182602563*^9, 3.8932652068364325`*^9}, {
   3.8932653535499887`*^9, 3.8932653556484737`*^9}, {3.8932656246739616`*^9, 
   3.8932656449377546`*^9}, {3.8932656846255608`*^9, 3.893265713518534*^9}, {
   3.893265752860387*^9, 3.8932658309866323`*^9}, {3.8932659873490314`*^9, 
   3.8932660976069813`*^9}, 3.893266156845349*^9, {3.8932662024697986`*^9, 
   3.893266202715145*^9}, 3.893266274158516*^9, {3.8932663174430275`*^9, 
   3.893266387418043*^9}, {3.8932664239499583`*^9, 3.8932664819542904`*^9}, {
   3.8932665431734495`*^9, 3.89326658858811*^9}, {3.893266624101078*^9, 
   3.893266712561248*^9}, {3.8932667428826356`*^9, 3.893267014416049*^9}, {
   3.8932670453099165`*^9, 3.893267203816512*^9}, {3.8932672438340707`*^9, 
   3.893267342740433*^9}, {3.8932673757939916`*^9, 3.8932674861440015`*^9}, {
   3.893267547441052*^9, 3.8932676577912817`*^9}, {3.893267736841724*^9, 
   3.8932677694246893`*^9}, {3.893267981378806*^9, 3.893267985085887*^9}, {
   3.893268154955139*^9, 3.893268169293789*^9}, {3.8932682719783382`*^9, 
   3.8932683810672226`*^9}, {3.893268728714761*^9, 3.8932687433552723`*^9}, {
   3.8932687771359034`*^9, 3.893268843391988*^9}, {3.893268878204175*^9, 
   3.8932689111883945`*^9}, {3.893270689082841*^9, 3.8932706901074944`*^9}, {
   3.893270840174403*^9, 3.8932709389840775`*^9}, 3.893271032949076*^9, 
   3.893271162274463*^9, 3.893271196690127*^9, {3.8932713580706115`*^9, 
   3.893271358521805*^9}, {3.8932714027575006`*^9, 3.893271417520008*^9}, {
   3.893271492008089*^9, 3.893271492321941*^9}, {3.8932715592286096`*^9, 
   3.89327159670444*^9}, {3.8932716936298094`*^9, 3.89327171827347*^9}, {
   3.893283030328376*^9, 3.8932830511718245`*^9}, {3.893283117213131*^9, 
   3.893283120940467*^9}, {3.893283886689336*^9, 3.893283888228285*^9}, {
   3.8932842503068037`*^9, 3.8932843216762457`*^9}, {3.8932845928736362`*^9, 
   3.893284604508607*^9}, 3.893284650735566*^9, {3.893284690590684*^9, 
   3.8932846956697044`*^9}, {3.8932847990413046`*^9, 
   3.8932848049638615`*^9}, {3.89533529317056*^9, 3.8953353692588096`*^9}, {
   3.8953354048462*^9, 3.8953354082139735`*^9}, 3.895335462148283*^9, {
   3.895356450646574*^9, 3.895356482309259*^9}, {3.902091556472886*^9, 
   3.902091629184124*^9}, {3.9020916602765937`*^9, 3.9020916895997243`*^9}, 
   3.9021471290222187`*^9},ExpressionUUID->"135cbd04-1083-4f9e-a170-\
478da2050215"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"IS", "[", 
    RowBox[{"p1_", ",", "p2_", ",", "zs_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FractionBox["7", "4"], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"4", " ", 
          SuperscriptBox["zs", "4"]}], "]"}]}], 
       StyleBox["+",
        FontColor->GrayLevel[0]], 
       StyleBox[
        FractionBox[
         RowBox[{"3", 
          RowBox[{"Log", "[", 
           RowBox[{
            SuperscriptBox["zs", "2"], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"3", "zs"}], ")"}], "2"]}], "]"}]}], "4"],
        FontColor->GrayLevel[0]]}], ")"}], 
     RowBox[{"DiracDelta", "[", 
      RowBox[{"p1", "+", "p2"}], "]"}], "*", 
     RowBox[{"DiracDelta", "[", 
      RowBox[{"p1", "-", "p2"}], "]"}]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", 
          RowBox[{"Log", "[", 
           SuperscriptBox["zs", "2"], "]"}]}], "+", 
         RowBox[{"7", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"4", " ", 
            SuperscriptBox["zs", "4"]}], "]"}]}]}], ")"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"p1", "-", "p2"}], ")"}], " ", "zs"}], "]"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"p1", "-", "p2"}], ")"}], " ", "\[Pi]"}]], 
     RowBox[{"DiracDelta", "[", 
      RowBox[{"p1", "+", "p2"}], "]"}]}], "-", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"9", " ", 
            SuperscriptBox["zs", "2"]}], "]"}]}], "+", 
         RowBox[{"7", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"4", " ", 
            SuperscriptBox["zs", "4"]}], "]"}]}]}], ")"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{
         FractionBox["1", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}], "]"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"p1", "+", "p2"}], ")"}], " ", "\[Pi]"}]], 
     RowBox[{"DiracDelta", "[", 
      RowBox[{"p1", "-", "p2"}], "]"}]}], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"DiracDelta", "[", "p1", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Log", "[", "3456", "]"}], "+", 
        RowBox[{"20", " ", 
         RowBox[{"Log", "[", "zs", "]"}]}]}], ")"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"p2", " ", "zs"}], "]"}]}], 
     RowBox[{"4", " ", "p2", " ", "\[Pi]"}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"DiracDelta", "[", "p2", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Log", "[", "3456", "]"}], "+", 
        RowBox[{"20", " ", 
         RowBox[{"Log", "[", "zs", "]"}]}]}], ")"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"p1", " ", "zs"}], "]"}]}], 
     RowBox[{"4", " ", "p1", " ", "\[Pi]"}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"p2", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "p1"}], "+", "p2"}], ")"}], " ", "zs"}], 
          "]"}]}], "+", 
        RowBox[{"p1", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"p1", "+", 
             RowBox[{"2", " ", "p2"}]}], ")"}], " ", "zs"}], "]"}]}]}], ")"}],
       " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Log", "[", "128", "]"}], "+", 
        RowBox[{"20", " ", 
         RowBox[{"Log", "[", "zs", "]"}]}]}], ")"}]}], 
     RowBox[{"8", " ", "p1", " ", "p2", " ", 
      RowBox[{"(", 
       RowBox[{"p1", "+", "p2"}], ")"}], " ", 
      SuperscriptBox["\[Pi]", "2"]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"p1", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"p1", "-", 
             RowBox[{"2", " ", "p2"}]}], ")"}], " ", "zs"}], "]"}]}], "-", 
        RowBox[{"p2", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{
           RowBox[{"2", " ", "p1", " ", "zs"}], "-", 
           RowBox[{"p2", " ", "zs"}]}], "]"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Log", "[", "93312", "]"}], "+", 
        RowBox[{"20", " ", 
         RowBox[{"Log", "[", "zs", "]"}]}]}], ")"}]}], 
     RowBox[{"8", " ", "p1", " ", 
      RowBox[{"(", 
       RowBox[{"p1", "-", "p2"}], ")"}], " ", "p2", " ", 
      SuperscriptBox["\[Pi]", "2"]}]]}]}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.90209169398688*^9, 3.9020917000339155`*^9}, 
   3.9021473748756275`*^9, {3.902150457458439*^9, 3.9021504741039124`*^9}, {
   3.9021697379753747`*^9, 3.9021697583855724`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"5b119f5e-6b96-4196-afc1-6b0d085e67e8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Distinguish", " ", "between", " ", "the", " ", "\[Delta]", " ", 
    "function", " ", "part", " ", "and", " ", "the", " ", "others"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"IS\[Delta]1\[Delta]2", "[", 
      RowBox[{"p1_", ",", "p2_", ",", "zs_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{
       FractionBox["7", "4"], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"4", " ", 
         SuperscriptBox["zs", "4"]}], "]"}]}], 
      StyleBox["+",
       FontColor->GrayLevel[0]], 
      StyleBox[
       FractionBox[
        RowBox[{"3", 
         RowBox[{"Log", "[", 
          RowBox[{
           SuperscriptBox["zs", "2"], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"3", "zs"}], ")"}], "2"]}], "]"}]}], "4"],
       FontColor->GrayLevel[0]]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"IS\[Delta]1", "[", 
      RowBox[{"p1_", ",", "p2_", ",", "zs_"}], "]"}], ":=", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", "3456", "]"}], "+", 
          RowBox[{"20", " ", 
           RowBox[{"Log", "[", "zs", "]"}]}]}], ")"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"p2", " ", "zs"}], "]"}]}], 
       RowBox[{"4", " ", "p2", " ", "\[Pi]"}]]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"IS\[Delta]2", "[", 
      RowBox[{"p1_", ",", "p2_", ",", "zs_"}], "]"}], ":=", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", "3456", "]"}], "+", 
          RowBox[{"20", " ", 
           RowBox[{"Log", "[", "zs", "]"}]}]}], ")"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"p1", " ", "zs"}], "]"}]}], 
       RowBox[{"4", " ", "p1", " ", "\[Pi]"}]]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"IS\[Delta]1p2", "[", 
      RowBox[{"p1_", ",", "p2_", ",", "zs_"}], "]"}], ":=", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           RowBox[{"Log", "[", 
            SuperscriptBox["zs", "2"], "]"}]}], "+", 
          RowBox[{"7", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"4", " ", 
             SuperscriptBox["zs", "4"]}], "]"}]}]}], ")"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"p1", "-", "p2"}], ")"}], " ", "zs"}], "]"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"p1", "-", "p2"}], ")"}], " ", "\[Pi]"}]]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"IS\[Delta]1m2", "[", 
      RowBox[{"p1_", ",", "p2_", ",", "zs_"}], "]"}], ":=", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"9", " ", 
             SuperscriptBox["zs", "2"]}], "]"}]}], "+", 
          RowBox[{"7", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"4", " ", 
             SuperscriptBox["zs", "4"]}], "]"}]}]}], ")"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{
          FractionBox["1", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}], "]"}]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{"p1", "+", "p2"}], ")"}], " ", "\[Pi]"}]]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ISwo\[Delta]", "[", 
      RowBox[{"p1_", ",", "p2_", ",", "zs_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"p2", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "p1"}], "+", "p2"}], ")"}], " ", "zs"}], 
             "]"}]}], "+", 
           RowBox[{"p1", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"p1", "+", 
                RowBox[{"2", " ", "p2"}]}], ")"}], " ", "zs"}], "]"}]}]}], 
          ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Log", "[", "128", "]"}], "+", 
           RowBox[{"20", " ", 
            RowBox[{"Log", "[", "zs", "]"}]}]}], ")"}]}], 
        RowBox[{"8", " ", "p1", " ", "p2", " ", 
         RowBox[{"(", 
          RowBox[{"p1", "+", "p2"}], ")"}], " ", 
         SuperscriptBox["\[Pi]", "2"]}]]}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"p1", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"p1", "-", 
               RowBox[{"2", " ", "p2"}]}], ")"}], " ", "zs"}], "]"}]}], "-", 
          RowBox[{"p2", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"2", " ", "p1", " ", "zs"}], "-", 
             RowBox[{"p2", " ", "zs"}]}], "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", "93312", "]"}], "+", 
          RowBox[{"20", " ", 
           RowBox[{"Log", "[", "zs", "]"}]}]}], ")"}]}], 
       RowBox[{"8", " ", "p1", " ", 
        RowBox[{"(", 
         RowBox[{"p1", "-", "p2"}], ")"}], " ", "p2", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"IS", "[", 
      RowBox[{"p1", ",", "p2", ",", "zs"}], "]"}], "=", 
     RowBox[{
      RowBox[{
       RowBox[{"IS\[Delta]1\[Delta]2", "[", 
        RowBox[{"p1", ",", "p2", ",", "zs"}], "]"}], "*", 
       RowBox[{"DiracDelta", "[", 
        RowBox[{"p1", "+", "p2"}], "]"}], "*", 
       RowBox[{"DiracDelta", "[", 
        RowBox[{"p1", "-", "p2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"IS\[Delta]1", "[", 
        RowBox[{"p1", ",", "p2", ",", "zs"}], "]"}], "*", 
       RowBox[{"DiracDelta", "[", "p1", "]"}]}], "+", 
      RowBox[{
       RowBox[{"IS\[Delta]2", "[", 
        RowBox[{"p1", ",", "p2", ",", "zs"}], "]"}], "*", 
       RowBox[{"DiracDelta", "[", "p2", "]"}]}], "+", 
      RowBox[{
       RowBox[{"IS\[Delta]1p2", "[", 
        RowBox[{"p1", ",", "p2", ",", "zs"}], "]"}], "*", 
       RowBox[{"DiracDelta", "[", 
        RowBox[{"p1", "+", "p2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"IS\[Delta]1m2", "[", 
        RowBox[{"p1", ",", "p2", ",", "zs"}], "]"}], "*", 
       RowBox[{"DiracDelta", "[", 
        RowBox[{"p1", "-", "p2"}], "]"}]}], "+", 
      RowBox[{"ISwo\[Delta]", "[", 
       RowBox[{"p1", ",", "p2", ",", "zs"}], "]"}]}]}], " ", "*)"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.9021661760632114`*^9, 3.9021662518446665`*^9}, {
   3.902166630666842*^9, 3.9021666363620715`*^9}, {3.9021666735830917`*^9, 
   3.902166682045293*^9}, {3.9021668836403737`*^9, 3.9021669431041374`*^9}, {
   3.902166997301009*^9, 3.9021670730176163`*^9}, {3.9021673182285767`*^9, 
   3.9021673537577543`*^9}, {3.902167399630008*^9, 3.9021674389839225`*^9}, 
   3.902169796855658*^9, {3.902169850926757*^9, 3.9021699240249047`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"639560b6-2651-45ab-bbaf-1df66f416f5a"]
}, Closed]],

Cell[CellGroupData[{

Cell["Hybrid counterterm", "Subsection",
 CellChangeTimes->{{3.893076657422165*^9, 3.8930766661847725`*^9}, 
   3.8930776385453124`*^9, {3.893080798207539*^9, 3.8930808090128593`*^9}, {
   3.893081301351778*^9, 3.8930813096525326`*^9}, 3.8930814651343193`*^9, {
   3.9021308789583516`*^9, 3.902130882816411*^9}, {3.902147095242442*^9, 
   3.902147097728819*^9}},ExpressionUUID->"43ebc633-a7d3-4bf9-bdbd-\
5119a3cd6dbf"],

Cell[BoxData[{
 RowBox[{"One", " ", "can", " ", "define", " ", "the", " ", "hybrid", " ", 
  "counterterm", " ", "based", " ", "on", " ", "different", " ", "kinds", " ",
   "of", " ", "functions"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Def", " ", "p1"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x1", "-", "y1"}], ")"}], "Pz"}]}], ",", " ", 
  RowBox[{"p2", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x2", "-", "y2"}], ")"}], "Pz", " ", "for", " ", 
    "simplicity"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]CH1", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"\[Alpha]s", " ", "CF"}], 
     RowBox[{"2", "Pi"}]], 
    SuperscriptBox["Pz", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"IH", "[", 
       RowBox[{"p1", ",", "p2", ",", "zs"}], "]"}], "+", 
      RowBox[{"IHSI", "[", 
       RowBox[{"p1", ",", "p2", ",", "zs"}], "]"}], "+", 
      RowBox[{"IHSII", "[", 
       RowBox[{"p1", ",", "p2", ",", "zs"}], "]"}], "+", 
      RowBox[{"IHSIII", "[", 
       RowBox[{"p1", ",", "p2", ",", "zs"}], "]"}], "+", 
      RowBox[{"IHSIV", "[", 
       RowBox[{"p1", ",", "p2", ",", "zs"}], "]"}], "+", 
      RowBox[{"IS", "[", 
       RowBox[{"p1", ",", "p2", ",", "zs"}], "]"}], "+", 
      RowBox[{
       RowBox[{"DiracDelta", "[", "p1", "]"}], "*", 
       RowBox[{"DiracDelta", "[", "p2", "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["5", "2"], 
          RowBox[{"Log", "[", 
           RowBox[{
            SuperscriptBox["\[Mu]", "2"], 
            FractionBox[
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", "EulerGamma"}]], "4"]}], "]"}]}], "+", "4"}], 
        ")"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"=", 
   RowBox[{
    FractionBox[
     RowBox[{"\[Alpha]s", " ", "CF"}], 
     RowBox[{"2", "Pi"}]], 
    SuperscriptBox["Pz", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"IH", "[", 
       RowBox[{"p1", ",", "p2", ",", "zs"}], "]"}], "\[IndentingNewLine]", 
      "+", 
      RowBox[{
       RowBox[{"IHSI\[Delta]2", "[", 
        RowBox[{"p1", ",", "p2", ",", "zs"}], "]"}], "*", 
       RowBox[{"DiracDelta", "[", "p2", "]"}]}], "+", 
      RowBox[{"IHSIwo\[Delta]", "[", 
       RowBox[{"p1", ",", "p2", ",", "zs"}], "]"}], "\[IndentingNewLine]", 
      "+", 
      RowBox[{
       RowBox[{"IHSII\[Delta]1", "[", 
        RowBox[{"p1", ",", "p2", ",", "zs"}], "]"}], "*", 
       RowBox[{"DiracDelta", "[", "p1", "]"}]}], "+", 
      RowBox[{"IHSIIwo\[Delta]", "[", 
       RowBox[{"p1", ",", "p2", ",", "zs"}], "]"}], "\[IndentingNewLine]", 
      "+", 
      RowBox[{
       RowBox[{"IHSIII\[Delta]1p2", "[", 
        RowBox[{"p1", ",", "p2", ",", "zs"}], "]"}], "*", 
       RowBox[{"DiracDelta", "[", 
        RowBox[{"p1", "+", "p2"}], "]"}]}], "+", 
      RowBox[{"IHSIIIwo\[Delta]", "[", 
       RowBox[{"p1", ",", "p2", ",", "zs"}], "]"}], "\[IndentingNewLine]", 
      "+", 
      RowBox[{
       RowBox[{"IHSIV\[Delta]1m2", "[", 
        RowBox[{"p1", ",", "p2", ",", "zs"}], "]"}], "*", 
       RowBox[{"DiracDelta", "[", 
        RowBox[{"p1", "-", "p2"}], "]"}]}], "+", 
      RowBox[{"IHSIVwo\[Delta]", "[", 
       RowBox[{"p1", ",", "p2", ",", "zs"}], "]"}], "\[IndentingNewLine]", 
      "+", 
      RowBox[{
       RowBox[{"IS\[Delta]1\[Delta]2", "[", 
        RowBox[{"p1", ",", "p2", ",", "zs"}], "]"}], "*", 
       RowBox[{"DiracDelta", "[", 
        RowBox[{"p1", "+", "p2"}], "]"}], "*", 
       RowBox[{"DiracDelta", "[", 
        RowBox[{"p1", "-", "p2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"IS\[Delta]1", "[", 
        RowBox[{"p1", ",", "p2", ",", "zs"}], "]"}], "*", 
       RowBox[{"DiracDelta", "[", "p1", "]"}]}], "+", 
      RowBox[{
       RowBox[{"IS\[Delta]2", "[", 
        RowBox[{"p1", ",", "p2", ",", "zs"}], "]"}], "*", 
       RowBox[{"DiracDelta", "[", "p2", "]"}]}], "+", 
      RowBox[{
       RowBox[{"IS\[Delta]1p2", "[", 
        RowBox[{"p1", ",", "p2", ",", "zs"}], "]"}], "*", 
       RowBox[{"DiracDelta", "[", 
        RowBox[{"p1", "+", "p2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"IS\[Delta]1m2", "[", 
        RowBox[{"p1", ",", "p2", ",", "zs"}], "]"}], "*", 
       RowBox[{"DiracDelta", "[", 
        RowBox[{"p1", "-", "p2"}], "]"}]}], "+", 
      RowBox[{"ISwo\[Delta]", "[", 
       RowBox[{"p1", ",", "p2", ",", "zs"}], "]"}], "\[IndentingNewLine]", 
      "+", 
      RowBox[{
       RowBox[{"DiracDelta", "[", "p1", "]"}], "*", 
       RowBox[{"DiracDelta", "[", "p2", "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["5", "2"], 
          RowBox[{"Log", "[", 
           RowBox[{
            SuperscriptBox["\[Mu]", "2"], 
            FractionBox[
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"2", " ", "EulerGamma"}]], "4"]}], "]"}]}], "+", "4"}], 
        ")"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"=", 
   RowBox[{
    FractionBox[
     RowBox[{"\[Alpha]s", " ", "CF"}], 
     RowBox[{"2", "Pi"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["5", "2"], " ", 
          RowBox[{"Log", "[", 
           RowBox[{
            FractionBox["1", "4"], " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "EulerGamma"}]], " ", 
            SuperscriptBox["\[Mu]", "2"], 
            SuperscriptBox["zs", "2"]}], "]"}]}], "+", "4", "+", 
         RowBox[{"Log", "[", 
          RowBox[{"2", " ", 
           SuperscriptBox["6", 
            RowBox[{"3", "/", "4"}]]}], "]"}]}], ")"}], 
       RowBox[{"DiracDelta", "[", "p1", "]"}], "*", 
       RowBox[{"DiracDelta", "[", "p2", "]"}], 
       SuperscriptBox["Pz", "2"]}], "\[IndentingNewLine]", "+", 
      RowBox[{
       RowBox[{"\[Delta]CH\[Delta]2", "[", 
        RowBox[{"p1", ",", "p2", ",", "Pz", ",", "zs"}], "]"}], "*", 
       RowBox[{"DiracDelta", "[", "p2", "]"}], "Pz"}], "\[IndentingNewLine]", 
      "+", 
      RowBox[{
       RowBox[{"\[Delta]CH\[Delta]1", "[", 
        RowBox[{"p1", ",", "p2", ",", "Pz", ",", "zs"}], "]"}], "*", 
       RowBox[{"DiracDelta", "[", "p1", "]"}], "Pz"}], "\[IndentingNewLine]", 
      "+", 
      RowBox[{
       RowBox[{"\[Delta]CH\[Delta]1p2", "[", 
        RowBox[{"p1", ",", "p2", ",", "Pz", ",", "zs"}], "]"}], "*", 
       RowBox[{"DiracDelta", "[", 
        RowBox[{"p1", "+", "p2"}], "]"}], "Pz"}], "\[IndentingNewLine]", "+", 
      RowBox[{
       RowBox[{"\[Delta]CH\[Delta]1m2", "[", 
        RowBox[{"p1", ",", "p2", ",", "Pz", ",", "zs"}], "]"}], "*", 
       RowBox[{"DiracDelta", "[", 
        RowBox[{"p1", "-", "p2"}], "]"}], "Pz"}], "\[IndentingNewLine]", "+", 
      RowBox[{"\[Delta]CHwo\[Delta]", "[", 
       RowBox[{"p1", ",", "p2", ",", "Pz", ",", "zs"}], "]"}]}], ")"}]}]}], 
  ",", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"where", "  ", 
     RowBox[{"\[Delta]CH\[Delta]2", "[", 
      RowBox[{"p1", ",", "p2", ",", "Pz", ",", "zs"}], "]"}]}], "=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"IHSI\[Delta]2", "[", 
        RowBox[{"p1", ",", "p2", ",", "zs"}], "]"}], "+", 
       RowBox[{"IS\[Delta]2", "[", 
        RowBox[{"p1", ",", "p2", ",", "zs"}], "]"}]}], ")"}], "Pz"}]}], 
   ";"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]CH\[Delta]1", "[", 
    RowBox[{"p1", ",", "p2", ",", "Pz", ",", "zs"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"IHSII\[Delta]1", "[", 
       RowBox[{"p1", ",", "p2", ",", "zs"}], "]"}], "+", 
      RowBox[{"IS\[Delta]1", "[", 
       RowBox[{"p1", ",", "p2", ",", "zs"}], "]"}]}], ")"}], "Pz"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]CH\[Delta]1p2", "[", 
    RowBox[{"p1", ",", "p2", ",", "Pz", ",", "zs"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"IHSIII\[Delta]1p2", "[", 
       RowBox[{"p1", ",", "p2", ",", "zs"}], "]"}], "+", 
      RowBox[{"IS\[Delta]1p2", "[", 
       RowBox[{"p1", ",", "p2", ",", "zs"}], "]"}]}], ")"}], "Pz"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]CH\[Delta]1m2", "[", 
    RowBox[{"p1", ",", "p2", ",", "Pz", ",", "zs"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"IHSIV\[Delta]1m2", "[", 
       RowBox[{"p1", ",", "p2", ",", "zs"}], "]"}], "+", 
      RowBox[{"IS\[Delta]1m2", "[", 
       RowBox[{"p1", ",", "p2", ",", "zs"}], "]"}]}], ")"}], "Pz"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]CHwo\[Delta]", "[", 
    RowBox[{"p1", ",", "p2", ",", "Pz", ",", "zs"}], "]"}], "=", 
   RowBox[{
    SuperscriptBox["Pz", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"IH", "[", 
       RowBox[{"p1", ",", "p2", ",", "zs"}], "]"}], "+", 
      RowBox[{"IHSIwo\[Delta]", "[", 
       RowBox[{"p1", ",", "p2", ",", "zs"}], "]"}], "+", 
      RowBox[{"IHSIIwo\[Delta]", "[", 
       RowBox[{"p1", ",", "p2", ",", "zs"}], "]"}], "+", 
      RowBox[{"IHSIIIwo\[Delta]", "[", 
       RowBox[{"p1", ",", "p2", ",", "zs"}], "]"}], "+", 
      RowBox[{"IHSIVwo\[Delta]", "[", 
       RowBox[{"p1", ",", "p2", ",", "zs"}], "]"}], "+", 
      RowBox[{"ISwo\[Delta]", "[", 
       RowBox[{"p1", ",", "p2", ",", "zs"}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Text",
 CellChangeTimes->{{3.902170101330083*^9, 3.9021702050658255`*^9}, {
   3.902170293397727*^9, 3.902170489352825*^9}, {3.902170534667579*^9, 
   3.902170713920783*^9}, {3.9021708156397085`*^9, 3.9021708164016185`*^9}, {
   3.9021709090886383`*^9, 3.902171018276039*^9}, {3.90217130167093*^9, 
   3.902171314072756*^9}, {3.9021715588199263`*^9, 3.902171565141883*^9}, {
   3.902171622617257*^9, 3.902171773088641*^9}, 3.9021719498143806`*^9, {
   3.902172000158185*^9, 3.9021720827992*^9}, {3.9021792433412924`*^9, 
   3.9021792822956448`*^9}, {3.9021793570190463`*^9, 3.902179358580806*^9}, {
   3.9021796756993876`*^9, 3.9021796758791256`*^9}, {3.902179753902545*^9, 
   3.902179754719225*^9}, {3.902180213592883*^9, 3.9021802143124843`*^9}, {
   3.9021802742955556`*^9, 3.9021802745260525`*^9}, 3.9021803358406076`*^9, 
   3.90218061247472*^9, 3.9021810975265045`*^9, {3.9021811412424617`*^9, 
   3.9021811513787937`*^9}, {3.9021811914537754`*^9, 
   3.9021811918536882`*^9}, {3.9022583925788975`*^9, 
   3.9022584087465167`*^9}, {3.9022584735050116`*^9, 
   3.9022584949396143`*^9}, {3.902262977700981*^9, 3.902262987434913*^9}, {
   3.9023534414834614`*^9, 
   3.9023535200164237`*^9}},ExpressionUUID->"457b9412-6d9a-48cb-9fc4-\
50e2ef3feb3d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]CH\[Delta]2", "[", 
    RowBox[{"p1_", ",", "p2_", ",", "Pz_", ",", "zs_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"CosIntegral", "[", 
           RowBox[{"p1", " ", "zs"}], "]"}]}], "+", 
         RowBox[{"CosIntegral", "[", 
          RowBox[{"3", " ", "p1", " ", "zs"}], "]"}]}], ")"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", "p1", " ", "zs"}], "]"}]}], "-", 
      RowBox[{"7", " ", 
       RowBox[{"SinIntegral", "[", 
        RowBox[{"p1", " ", "zs"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "p1", " ", "zs"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"SinIntegral", "[", 
          RowBox[{"p1", " ", "zs"}], "]"}], "-", 
         RowBox[{"SinIntegral", "[", 
          RowBox[{"3", " ", "p1", " ", "zs"}], "]"}]}], ")"}]}]}], 
     RowBox[{"4", " ", "p1", " ", "\[Pi]"}]], "Pz"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]CH\[Delta]1", "[", 
    RowBox[{"p1_", ",", "p2_", ",", "Pz_", ",", "zs_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"CosIntegral", "[", 
           RowBox[{"p2", " ", "zs"}], "]"}]}], "+", 
         RowBox[{"CosIntegral", "[", 
          RowBox[{"3", " ", "p2", " ", "zs"}], "]"}]}], ")"}], " ", 
       RowBox[{"Sin", "[", 
        RowBox[{"2", " ", "p2", " ", "zs"}], "]"}]}], "-", 
      RowBox[{"7", " ", 
       RowBox[{"SinIntegral", "[", 
        RowBox[{"p2", " ", "zs"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "p2", " ", "zs"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"SinIntegral", "[", 
          RowBox[{"p2", " ", "zs"}], "]"}], "-", 
         RowBox[{"SinIntegral", "[", 
          RowBox[{"3", " ", "p2", " ", "zs"}], "]"}]}], ")"}]}]}], 
     RowBox[{"4", " ", "p2", " ", "\[Pi]"}]], "Pz"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]CH\[Delta]1p2", "[", 
    RowBox[{"p1_", ",", "p2_", ",", "Pz_", ",", "zs_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"p1", "-", "p2"}], ")"}], " ", "\[Pi]"}]]}], "\[ImaginaryI]", 
    " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{"p1", "-", "p2"}], ")"}], " ", "zs"}]], " ", "Pz", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "7"}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"p1", "-", "p2"}], ")"}], " ", "zs"}]]}]}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"p1", "-", "p2"}], ")"}], " ", "zs"}]}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"p1", "-", "p2"}], ")"}], " ", "zs"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "6"}], "+", 
         RowBox[{"7", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"p1", "-", "p2"}], ")"}], " ", "zs"}]]}]}], ")"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"p1", "-", "p2"}], ")"}], " ", "zs"}]}], "]"}]}], "+", 
      RowBox[{"14", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", 
          RowBox[{"(", 
           RowBox[{"p1", "-", "p2"}], ")"}], " ", "zs"}]}], "]"}]}], "-", 
      RowBox[{"14", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"p1", "-", "p2"}], ")"}], " ", "zs"}]], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"p1", "-", "p2"}], ")"}], " ", "zs"}]}], "]"}]}], "+", 
      RowBox[{"6", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"p1", "-", "p2"}], ")"}], " ", "zs"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{"p1", "-", "p2"}], ")"}]}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"p1", "-", "p2"}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]CH\[Delta]1m2", "[", 
    RowBox[{"p1_", ",", "p2_", ",", "Pz_", ",", "zs_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{"p1", "+", "p2"}], ")"}], " ", "\[Pi]"}]]}], "\[ImaginaryI]", 
    " ", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      RowBox[{"(", 
       RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}]], " ", "Pz", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "14"}], " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}]], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}]}], "]"}]}], "+", 
      RowBox[{"14", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         FractionBox["3", "2"], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}]], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}]}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", 
          RowBox[{"(", 
           RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}]}], "]"}]}], "+", 
      RowBox[{"14", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}]], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", 
          RowBox[{"(", 
           RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}]}], "]"}]}], "-", 
      RowBox[{"14", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         FractionBox["3", "2"], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}]], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}]}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}]], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}]}], "]"}]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["3", "2"]}], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}]}], "]"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}]], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{"0", ",", 
         RowBox[{
          FractionBox["3", "2"], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{"p1", "+", "p2"}], ")"}], " ", "zs"}]}], "]"}]}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Delta]CHwo\[Delta]", "[", 
    RowBox[{"p1_", ",", "p2_", ",", "Pz_", ",", "zs_"}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox["Pz", "2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"IH", "[", 
       RowBox[{"p1", ",", "p2", ",", "zs"}], "]"}], "+", 
      RowBox[{"IHSIwo\[Delta]", "[", 
       RowBox[{"p1", ",", "p2", ",", "zs"}], "]"}], "+", 
      RowBox[{"IHSIIwo\[Delta]", "[", 
       RowBox[{"p1", ",", "p2", ",", "zs"}], "]"}], "+", 
      RowBox[{"IHSIIIwo\[Delta]", "[", 
       RowBox[{"p1", ",", "p2", ",", "zs"}], "]"}], "+", 
      RowBox[{"IHSIVwo\[Delta]", "[", 
       RowBox[{"p1", ",", "p2", ",", "zs"}], "]"}], "+", 
      RowBox[{"ISwo\[Delta]", "[", 
       RowBox[{"p1", ",", "p2", ",", "zs"}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.9022583784569445`*^9, 3.9022583814457493`*^9}, {
  3.9022584454038105`*^9, 3.9022584859302907`*^9}, {3.902258534656212*^9, 
  3.902258623706012*^9}, {3.9023412242546387`*^9, 3.9023412251847754`*^9}, {
  3.902351890465644*^9, 3.9023518908491116`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"10472d25-d870-4d36-9910-bb0a6ab4b646"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Hybrid scheme matching kernel at one loop Eq. (3.23)", "Section",
 CellChangeTimes->{{3.902089369303811*^9, 3.902089382197547*^9}, {
   3.9020912592703795`*^9, 3.9020912625103164`*^9}, 3.9021470998585987`*^9, {
   3.9021475490360613`*^9, 3.9021475540900617`*^9}, {3.902354477693862*^9, 
   3.902354483520108*^9}, {3.9023952366703196`*^9, 
   3.902395237186961*^9}},ExpressionUUID->"d5685d09-bb29-4fda-baa0-\
98991d8559d7"],

Cell[CellGroupData[{

Cell["Overall result", "Subsection",
 CellChangeTimes->{{3.9023545332387953`*^9, 
  3.9023545409568443`*^9}},ExpressionUUID->"26242320-6ea3-4118-bbb4-\
707fa105b88e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
  "We", " ", "ignore", " ", "the", " ", "double", " ", "delta", " ", 
   "function", " ", "since", " ", "it", " ", 
   RowBox[{"doesn", "'"}], "t", " ", "contribute", " ", "to", " ", "the", " ",
    "double", " ", "plus", " ", "function"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CH1", "[", 
   RowBox[{
   "x1_", ",", "x2_", ",", "y1_", ",", "y2_", ",", "Pz_", ",", "\[Mu]_", ",", 
    "zs_"}], "]"}], "=", 
  RowBox[{
   RowBox[{"CMSbar1", "[", 
    RowBox[{"x1", ",", "x2", ",", "y1", ",", "y2", ",", "Pz", ",", "\[Mu]"}], 
    "]"}], "-", 
   RowBox[{"\[Delta]CH1", "[", 
    RowBox[{
    "x1", ",", "x2", ",", "y1", ",", "y2", ",", "Pz", ",", "\[Mu]", ",", 
     "zs"}], "]"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"=", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"\[Alpha]s", " ", "CF"}], 
     RowBox[{"2", " ", "\[Pi]"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "4"], 
       RowBox[{"C2", "[", 
        RowBox[{
        "x1", ",", "x2", ",", "y1", ",", "y2", ",", "Pz", ",", "\[Mu]"}], 
        "]"}], "*", 
       RowBox[{"DiracDelta", "[", 
        RowBox[{"x2", "-", "y2"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "4"], 
       RowBox[{"C3", "[", 
        RowBox[{
        "x1", ",", "x2", ",", "y1", ",", "y2", ",", "Pz", ",", "\[Mu]"}], 
        "]"}], "*", 
       RowBox[{"DiracDelta", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "x1", "-", "x2"}], ")"}], "-", 
         RowBox[{"(", 
          RowBox[{"1", "-", "y1", "-", "y2"}], ")"}]}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "4"], 
       RowBox[{"C2", "[", 
        RowBox[{
        "x2", ",", "x1", ",", "y2", ",", "y1", ",", "Pz", ",", "\[Mu]"}], 
        "]"}], "*", 
       RowBox[{"DiracDelta", "[", 
        RowBox[{"x1", "-", "y1"}], "]"}]}], "+", 
      RowBox[{
       FractionBox["1", "4"], 
       RowBox[{"C3", "[", 
        RowBox[{
        "x2", ",", "x1", ",", "y2", ",", "y1", ",", "Pz", ",", "\[Mu]"}], 
        "]"}], "*", 
       RowBox[{"DiracDelta", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "x2", "-", "x1"}], ")"}], "-", 
         RowBox[{"(", 
          RowBox[{"1", "-", "y2", "-", "y1"}], ")"}]}], "]"}]}]}], ")"}]}], 
   "-", 
   RowBox[{
    FractionBox[
     RowBox[{"\[Alpha]s", " ", "CF"}], 
     RowBox[{"2", "Pi"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"\[Delta]CH\[Delta]2", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x1", "-", "y1"}], ")"}], "Pz"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x2", "-", "y2"}], ")"}], "Pz"}], ",", "Pz", ",", "zs"}], 
        "]"}], "*", 
       RowBox[{"DiracDelta", "[", 
        RowBox[{"x2", "-", "y2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Delta]CH\[Delta]1", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x1", "-", "y1"}], ")"}], "Pz"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x2", "-", "y2"}], ")"}], "Pz"}], ",", "Pz", ",", "zs"}], 
        "]"}], "*", 
       RowBox[{"DiracDelta", "[", 
        RowBox[{"x1", "-", "y1"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Delta]CH\[Delta]1p2", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x1", "-", "y1"}], ")"}], "Pz"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x2", "-", "y2"}], ")"}], "Pz"}], ",", "Pz", ",", "zs"}], 
        "]"}], "*", 
       RowBox[{"DiracDelta", "[", 
        RowBox[{"x1", "-", "y1", "+", "x2", "-", "y2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"\[Delta]CH\[Delta]1m2", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x1", "-", "y1"}], ")"}], "Pz"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x2", "-", "y2"}], ")"}], "Pz"}], ",", "Pz", ",", "zs"}], 
        "]"}], "*", 
       RowBox[{"DiracDelta", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x1", "-", "y1"}], ")"}], "-", 
         RowBox[{"(", 
          RowBox[{"x2", "-", "y2"}], ")"}]}], "]"}]}], "+", 
      RowBox[{"\[Delta]CHwo\[Delta]", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x1", "-", "y1"}], ")"}], "Pz"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x2", "-", "y2"}], ")"}], "Pz"}], ",", "Pz", ",", "zs"}], 
       "]"}]}], ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{"=", 
  RowBox[{
   FractionBox[
    RowBox[{"\[Alpha]s", " ", "CF"}], 
    RowBox[{"2", " ", "\[Pi]"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "4"], 
         RowBox[{"C2", "[", 
          RowBox[{
          "x1", ",", "x2", ",", "y1", ",", "y2", ",", "Pz", ",", "\[Mu]"}], 
          "]"}]}], "-", 
        RowBox[{"\[Delta]CH\[Delta]2", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"x1", "-", "y1"}], ")"}], "Pz"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"x2", "-", "y2"}], ")"}], "Pz"}], ",", "Pz", ",", "zs"}], 
         "]"}]}], ")"}], 
      RowBox[{"DiracDelta", "[", 
       RowBox[{"x2", "-", "y2"}], "]"}]}], "\[IndentingNewLine]", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "4"], 
         RowBox[{"C2", "[", 
          RowBox[{
          "x2", ",", "x1", ",", "y2", ",", "y1", ",", "Pz", ",", "\[Mu]"}], 
          "]"}]}], "-", 
        RowBox[{"\[Delta]CH\[Delta]1", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"x1", "-", "y1"}], ")"}], "Pz"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"x2", "-", "y2"}], ")"}], "Pz"}], ",", "Pz", ",", "zs"}], 
         "]"}]}], ")"}], 
      RowBox[{"DiracDelta", "[", 
       RowBox[{"x1", "-", "y1"}], "]"}]}], "\[IndentingNewLine]", "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         FractionBox["1", "4"], 
         RowBox[{"C3", "[", 
          RowBox[{
          "x1", ",", "x2", ",", "y1", ",", "y2", ",", "Pz", ",", "\[Mu]"}], 
          "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "4"], 
         RowBox[{"C3", "[", 
          RowBox[{
          "x2", ",", "x1", ",", "y2", ",", "y1", ",", "Pz", ",", "\[Mu]"}], 
          "]"}]}], "-", 
        RowBox[{"\[Delta]CH\[Delta]1p2", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"x1", "-", "y1"}], ")"}], "Pz"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"x2", "-", "y2"}], ")"}], "Pz"}], ",", "Pz", ",", "zs"}], 
         "]"}]}], ")"}], 
      RowBox[{"DiracDelta", "[", 
       RowBox[{"x1", "+", "x2", "-", "y1", "-", "y2"}], "]"}]}], 
     "\[IndentingNewLine]", "-", 
     RowBox[{
      RowBox[{"\[Delta]CH\[Delta]1m2", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x1", "-", "y1"}], ")"}], "Pz"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x2", "-", "y2"}], ")"}], "Pz"}], ",", "Pz", ",", "zs"}], 
       "]"}], "*", 
      RowBox[{"DiracDelta", "[", 
       RowBox[{"x1", "-", "x2", "-", "y1", "+", "y2"}], "]"}]}], 
     "\[IndentingNewLine]", "-", 
     RowBox[{"\[Delta]CHwo\[Delta]", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x1", "-", "y1"}], ")"}], "Pz"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x2", "-", "y2"}], ")"}], "Pz"}], ",", "Pz", ",", "zs"}], 
      "]"}]}], ")"}]}]}], "\[LineSeparator]"}], "Text",
 CellChangeTimes->{{3.902147562685461*^9, 3.902147614805419*^9}, {
  3.9021488742490606`*^9, 3.902148889975569*^9}, {3.902148962522745*^9, 
  3.9021489636108456`*^9}, {3.902353356590006*^9, 3.9023533901492753`*^9}, {
  3.9023536377326603`*^9, 3.902353935391182*^9}, {3.9023539978753414`*^9, 
  3.9023541863584523`*^9}, {3.9023545242536216`*^9, 
  3.902354527310193*^9}},ExpressionUUID->"4418cc6e-3d42-4d54-8a45-\
e921fc84092d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CH1", "[", 
    RowBox[{
    "x1_", ",", "x2_", ",", "y1_", ",", "y2_", ",", "Pz_", ",", "\[Mu]_", ",",
      "zs_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{"\[Alpha]s", " ", "CF"}], 
     RowBox[{"2", " ", "\[Pi]"}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "4"], 
          RowBox[{"C2", "[", 
           RowBox[{
           "x1", ",", "x2", ",", "y1", ",", "y2", ",", "Pz", ",", "\[Mu]"}], 
           "]"}]}], "-", 
         RowBox[{"\[Delta]CH\[Delta]2", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"x1", "-", "y1"}], ")"}], "Pz"}], ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"x2", "-", "y2"}], ")"}], "Pz"}], ",", "Pz", ",", "zs"}],
           "]"}]}], ")"}], 
       RowBox[{"DiracDelta", "[", 
        RowBox[{"x2", "-", "y2"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "4"], 
          RowBox[{"C2", "[", 
           RowBox[{
           "x2", ",", "x1", ",", "y2", ",", "y1", ",", "Pz", ",", "\[Mu]"}], 
           "]"}]}], "-", 
         RowBox[{"\[Delta]CH\[Delta]1", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"x1", "-", "y1"}], ")"}], "Pz"}], ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"x2", "-", "y2"}], ")"}], "Pz"}], ",", "Pz", ",", "zs"}],
           "]"}]}], ")"}], 
       RowBox[{"DiracDelta", "[", 
        RowBox[{"x1", "-", "y1"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["1", "4"], 
          RowBox[{"C3", "[", 
           RowBox[{
           "x1", ",", "x2", ",", "y1", ",", "y2", ",", "Pz", ",", "\[Mu]"}], 
           "]"}]}], "+", 
         RowBox[{
          FractionBox["1", "4"], 
          RowBox[{"C3", "[", 
           RowBox[{
           "x2", ",", "x1", ",", "y2", ",", "y1", ",", "Pz", ",", "\[Mu]"}], 
           "]"}]}], "-", 
         RowBox[{"\[Delta]CH\[Delta]1p2", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"x1", "-", "y1"}], ")"}], "Pz"}], ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"x2", "-", "y2"}], ")"}], "Pz"}], ",", "Pz", ",", "zs"}],
           "]"}]}], ")"}], 
       RowBox[{"DiracDelta", "[", 
        RowBox[{"x1", "+", "x2", "-", "y1", "-", "y2"}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"\[Delta]CH\[Delta]1m2", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x1", "-", "y1"}], ")"}], "Pz"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"x2", "-", "y2"}], ")"}], "Pz"}], ",", "Pz", ",", "zs"}], 
        "]"}], "*", 
       RowBox[{"DiracDelta", "[", 
        RowBox[{"x1", "-", "x2", "-", "y1", "+", "y2"}], "]"}]}], "-", 
      RowBox[{"\[Delta]CHwo\[Delta]", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x1", "-", "y1"}], ")"}], "Pz"}], ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"x2", "-", "y2"}], ")"}], "Pz"}], ",", "Pz", ",", "zs"}], 
       "]"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.902354192080077*^9, 3.9023542044083815`*^9}, {
  3.9023543650323086`*^9, 3.9023543708896437`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"9ed6c3d3-e492-4a9d-8042-7a53823737d0"]
}, Closed]],

Cell[CellGroupData[{

Cell["~DiracDelta[x2-y2]", "Subsection",
 CellChangeTimes->{{3.9023545332387953`*^9, 3.9023545610904627`*^9}, 
   3.902354959535633*^9},ExpressionUUID->"d3e3e24e-c358-40b7-acb9-\
41d0315fe3d3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"\[Alpha]s", " ", "CF"}], 
   RowBox[{"2", " ", "\[Pi]"}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     FractionBox["1", "4"], 
     RowBox[{"C2", "[", 
      RowBox[{
      "x1", ",", "x2", ",", "y1", ",", "y2", ",", "Pz", ",", "\[Mu]"}], 
      "]"}]}], "-", 
    RowBox[{"\[Delta]CH\[Delta]2", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "-", "y1"}], ")"}], "Pz"}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x2", "-", "y2"}], ")"}], "Pz"}], ",", "Pz", ",", "zs"}], 
     "]"}]}], ")"}], 
  RowBox[{"DiracDelta", "[", 
   RowBox[{"x2", "-", "y2"}], "]"}]}]], "Input",
 CellChangeTimes->{3.902354627403528*^9},
 CellLabel->"In[35]:=",ExpressionUUID->"7e0046bd-6948-429b-b67c-aec63beabd13"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"2", " ", "\[Pi]"}]], 
  RowBox[{"CF", " ", "\[Alpha]s", " ", 
   RowBox[{"DiracDelta", "[", 
    RowBox[{"x2", "-", "y2"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       TagBox[GridBox[{
          {"\[Piecewise]", GridBox[{
             {
              RowBox[{
               RowBox[{"-", 
                FractionBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "-", "x1", "-", "x2"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"x1", "+", "y1", "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "y1", "-", "y2"}], ")"}]}]}], ")"}], 
                  " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{"-", 
                    FractionBox[
                    RowBox[{"1", "-", "x1", "-", "x2"}], "x1"]}], "]"}]}], 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "x1"}], "+", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", "y2"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", "y1", "-", "y2"}], ")"}]}]]}], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x1", "+", "y1"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "-", "x1", "-", "x2", "-", "y1", "-", "y2"}], 
                  ")"}], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"-", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"-", "x1"}], "+", "y1"}], "x1"]}], "]"}]}], 
                RowBox[{"y1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "x1"}], "+", "y1"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "y1", "-", "y2"}], ")"}]}]]}], 
              RowBox[{"x1", "<", "0"}]},
             {
              RowBox[{
               FractionBox[
                RowBox[{"x1", " ", 
                 RowBox[{"(", 
                  RowBox[{"x1", "-", 
                   RowBox[{"3", " ", "y1"}], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "y1", "-", "y2"}], ")"}]}]}], ")"}]}], 
                RowBox[{"y1", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "x1"}], "-", "x2", "+", "y1", "+", "y2"}], 
                  ")"}]}]], "-", 
               FractionBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x1", "-", "x2"}], ")"}], " ", "y1"}], 
                   "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "x1"}], "-", "x2", "+", "y1", "+", "y2"}], 
                    ")"}], "2"]}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   RowBox[{
                    RowBox[{"-", "x1"}], "-", "x2", "+", "y1", "+", "y2"}], 
                   RowBox[{"1", "-", "x1", "-", "x2"}]], "]"}]}], 
                RowBox[{"y1", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "y1", "-", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "x1"}], "-", "x2", "+", "y1", "+", "y2"}], 
                  ")"}]}]], "+", 
               FractionBox[
                RowBox[{"x1", " ", 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   RowBox[{"4", " ", 
                    SuperscriptBox["Pz", "2"], " ", "x1", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x1", "-", "x2"}], ")"}]}], 
                   SuperscriptBox["\[Mu]", "2"]], "]"}]}], 
                RowBox[{"y1", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "y2"}], ")"}]}]], "+", 
               FractionBox[
                RowBox[{"2", " ", "x1", " ", 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   RowBox[{"4", " ", 
                    SuperscriptBox["Pz", "2"], " ", "x1", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "x1"}], "-", "x2", "+", "y1", "+", "y2"}], 
                    ")"}]}], 
                   SuperscriptBox["\[Mu]", "2"]], "]"}]}], 
                RowBox[{"y1", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "x1"}], "-", "x2", "+", "y1", "+", "y2"}], 
                  ")"}]}]]}], 
              RowBox[{"0", "<", "x1", "<", "y1"}]},
             {
              RowBox[{
               FractionBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", "x1", "-", "x2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "x1", "-", "x2", "-", 
                   RowBox[{"2", " ", "y1"}], "-", 
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "y1", "-", "y2"}], ")"}]}]}], ")"}]}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "y1", "-", "y2"}], ")"}]}]], "-", 
               FractionBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"x1", "-", "y1"}], ")"}], "2"], "-", 
                   RowBox[{"2", " ", "x1", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "y1", "-", "y2"}], ")"}]}]}], ")"}], 
                 " ", 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   RowBox[{"x1", "-", "y1"}], "x1"], "]"}]}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}], " ", "y1", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "y1", "-", "y2"}], ")"}]}]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", "x1", "-", "x2"}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   RowBox[{"4", " ", 
                    SuperscriptBox["Pz", "2"], " ", "x1", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x1", "-", "x2"}], ")"}]}], 
                   SuperscriptBox["\[Mu]", "2"]], "]"}]}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "y1", "-", "y2"}], ")"}]}]], "+", 
               FractionBox[
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "x1", "-", "x2"}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   RowBox[{"4", " ", 
                    SuperscriptBox["Pz", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x1", "-", "x2"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"x1", "-", "y1"}], ")"}]}], 
                   SuperscriptBox["\[Mu]", "2"]], "]"}]}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "y1", "-", "y2"}], ")"}]}]]}], 
              RowBox[{"y1", "<", "x1", "<", 
               RowBox[{"1", "-", "y2"}]}]},
             {
              RowBox[{
               RowBox[{"-", 
                FractionBox[
                 RowBox[{"x1", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "-", "x1", "-", "x2", "+", "y1", "-", "y2"}], 
                   ")"}], " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{"-", 
                    FractionBox["x1", 
                    RowBox[{"1", "-", "x1", "-", "x2"}]]}], "]"}]}], 
                 RowBox[{"y1", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", "y2"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"x1", "+", "x2", "-", "y1", "-", "y2"}], 
                   ")"}]}]]}], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x1", "+", "y1"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"2", "-", "x1", "-", "x2", "-", "y1", "-", "y2"}], 
                  ")"}], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"-", 
                   FractionBox[
                    RowBox[{"x1", "+", "x2", "-", "y1", "-", "y2"}], 
                    RowBox[{"1", "-", "x1", "-", "x2"}]]}], "]"}]}], 
                RowBox[{"y1", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "y1", "-", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"x1", "+", "x2", "-", "y1", "-", "y2"}], ")"}]}]]}], 
              RowBox[{"x1", ">", 
               RowBox[{"1", "-", "y2"}]}]},
             {"0", 
              TagBox["True",
               "PiecewiseDefault",
               AutoDelete->True]}
            },
            AllowedDimensions->{2, Automatic},
            Editable->True,
            GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
            GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.84]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}},
            Selectable->True]}
         },
         GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
         GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.35]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        "Piecewise",
        DeleteWithContents->True,
        Editable->False,
        SelectWithContents->True,
        Selectable->False,
        StripWrapperBoxes->True], ")"}]}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"4", " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "-", "y1"}], ")"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"CosIntegral", "[", 
             RowBox[{"Pz", " ", 
              RowBox[{"(", 
               RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}], "]"}]}], "+", 
           RowBox[{"CosIntegral", "[", 
            RowBox[{"3", " ", "Pz", " ", 
             RowBox[{"(", 
              RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}], "]"}]}], ")"}], 
         " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", " ", "Pz", " ", 
           RowBox[{"(", 
            RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}], "]"}]}], "-", 
        RowBox[{"7", " ", 
         RowBox[{"SinIntegral", "[", 
          RowBox[{"Pz", " ", 
           RowBox[{"(", 
            RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}], "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "Pz", " ", 
           RowBox[{"(", 
            RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"SinIntegral", "[", 
            RowBox[{"Pz", " ", 
             RowBox[{"(", 
              RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}], "]"}], "-", 
           RowBox[{"SinIntegral", "[", 
            RowBox[{"3", " ", "Pz", " ", 
             RowBox[{"(", 
              RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}], "]"}]}], 
          ")"}]}]}], ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.9023546301557374`*^9, 3.9023953303718977`*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"c506e5ab-5290-4f6e-a14e-652edd10b638"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["~DiracDelta[x1-y1]", "Subsection",
 CellChangeTimes->{{3.9023545332387953`*^9, 3.9023545610904627`*^9}, {
   3.902354639642963*^9, 3.902354640384325*^9}, 
   3.9023549615352883`*^9},ExpressionUUID->"01a61245-649e-40df-b121-\
d89b738cb80c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"\[Alpha]s", " ", "CF"}], 
   RowBox[{"2", " ", "\[Pi]"}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     FractionBox["1", "4"], 
     RowBox[{"C2", "[", 
      RowBox[{
      "x2", ",", "x1", ",", "y2", ",", "y1", ",", "Pz", ",", "\[Mu]"}], 
      "]"}]}], "-", 
    RowBox[{"\[Delta]CH\[Delta]1", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "-", "y1"}], ")"}], "Pz"}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x2", "-", "y2"}], ")"}], "Pz"}], ",", "Pz", ",", "zs"}], 
     "]"}]}], ")"}], 
  RowBox[{"DiracDelta", "[", 
   RowBox[{"x1", "-", "y1"}], "]"}]}]], "Input",
 CellChangeTimes->{3.902354663385441*^9},
 CellLabel->"In[36]:=",ExpressionUUID->"ed1e838b-e1b9-4317-9221-6c9ffd48bd9e"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"2", " ", "\[Pi]"}]], 
  RowBox[{"CF", " ", "\[Alpha]s", " ", 
   RowBox[{"DiracDelta", "[", 
    RowBox[{"x1", "-", "y1"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       TagBox[GridBox[{
          {"\[Piecewise]", GridBox[{
             {
              RowBox[{
               RowBox[{"-", 
                FractionBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "-", "x1", "-", "x2"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"x2", "+", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "y1", "-", "y2"}], ")"}]}], "+", "y2"}],
                    ")"}], " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{"-", 
                    FractionBox[
                    RowBox[{"1", "-", "x1", "-", "x2"}], "x2"]}], "]"}]}], 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "-", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "-", "y1", "-", "y2"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "x2"}], "+", "y2"}], ")"}]}]]}], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "-", "x1", "-", "x2", "-", "y1", "-", "y2"}], 
                  ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "+", "y2"}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"-", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"-", "x2"}], "+", "y2"}], "x2"]}], "]"}]}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", "y1", "-", "y2"}], ")"}], " ", "y2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "x2"}], "+", "y2"}], ")"}]}]]}], 
              RowBox[{"x2", "<", "0"}]},
             {
              RowBox[{
               FractionBox[
                RowBox[{"x2", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "y1", "-", "y2"}], ")"}]}], "-", 
                   RowBox[{"3", " ", "y2"}]}], ")"}]}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", "y1"}], ")"}], " ", "y2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "x1"}], "-", "x2", "+", "y1", "+", "y2"}], 
                  ")"}]}]], "-", 
               FractionBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x1", "-", "x2"}], ")"}], " ", "y2"}], 
                   "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "x1"}], "-", "x2", "+", "y1", "+", "y2"}], 
                    ")"}], "2"]}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   RowBox[{
                    RowBox[{"-", "x1"}], "-", "x2", "+", "y1", "+", "y2"}], 
                   RowBox[{"1", "-", "x1", "-", "x2"}]], "]"}]}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", "y1", "-", "y2"}], ")"}], " ", "y2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "x1"}], "-", "x2", "+", "y1", "+", "y2"}], 
                  ")"}]}]], "+", 
               FractionBox[
                RowBox[{"x2", " ", 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   RowBox[{"4", " ", 
                    SuperscriptBox["Pz", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x1", "-", "x2"}], ")"}], " ", "x2"}], 
                   SuperscriptBox["\[Mu]", "2"]], "]"}]}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", "y1"}], ")"}], " ", "y2"}]], "+", 
               FractionBox[
                RowBox[{"2", " ", "x2", " ", 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   RowBox[{"4", " ", 
                    SuperscriptBox["Pz", "2"], " ", "x2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "x1"}], "-", "x2", "+", "y1", "+", "y2"}], 
                    ")"}]}], 
                   SuperscriptBox["\[Mu]", "2"]], "]"}]}], 
                RowBox[{"y2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "x1"}], "-", "x2", "+", "y1", "+", "y2"}], 
                  ")"}]}]]}], 
              RowBox[{"0", "<", "x2", "<", "y2"}]},
             {
              RowBox[{
               FractionBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", "x1", "-", "x2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "x1", "-", "x2", "-", 
                   RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "y1", "-", "y2"}], ")"}]}], "-", 
                   RowBox[{"2", " ", "y2"}]}], ")"}]}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", "y1"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "y1", "-", "y2"}], ")"}]}]], "-", 
               FractionBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"x2", "-", "y2"}], ")"}], "2"], "-", 
                   RowBox[{"2", " ", "x2", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "y1", "-", "y2"}], ")"}]}]}], ")"}], 
                 " ", 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   RowBox[{"x2", "-", "y2"}], "x2"], "]"}]}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "y1", "-", "y2"}], ")"}], " ", "y2"}]], 
               "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", "x1", "-", "x2"}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   RowBox[{"4", " ", 
                    SuperscriptBox["Pz", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x1", "-", "x2"}], ")"}], " ", "x2"}], 
                   SuperscriptBox["\[Mu]", "2"]], "]"}]}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", "y1"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "y1", "-", "y2"}], ")"}]}]], "+", 
               FractionBox[
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "x1", "-", "x2"}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   RowBox[{"4", " ", 
                    SuperscriptBox["Pz", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", "x1", "-", "x2"}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"x2", "-", "y2"}], ")"}]}], 
                   SuperscriptBox["\[Mu]", "2"]], "]"}]}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", "y1", "-", "y2"}], ")"}]}]]}], 
              RowBox[{"y2", "<", "x2", "<", 
               RowBox[{"1", "-", "y1"}]}]},
             {
              RowBox[{
               RowBox[{"-", 
                FractionBox[
                 RowBox[{"x2", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "-", "x1", "-", "x2", "-", "y1", "+", "y2"}], 
                   ")"}], " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{"-", 
                    FractionBox["x2", 
                    RowBox[{"1", "-", "x1", "-", "x2"}]]}], "]"}]}], 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "-", "y1"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"x1", "+", "x2", "-", "y1", "-", "y2"}], ")"}], 
                  " ", "y2"}]]}], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"2", "-", "x1", "-", "x2", "-", "y1", "-", "y2"}], 
                  ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "+", "y2"}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"-", 
                   FractionBox[
                    RowBox[{"x1", "+", "x2", "-", "y1", "-", "y2"}], 
                    RowBox[{"1", "-", "x1", "-", "x2"}]]}], "]"}]}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", "y1", "-", "y2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"x1", "+", "x2", "-", "y1", "-", "y2"}], ")"}], " ",
                  "y2"}]]}], 
              RowBox[{"x2", ">", 
               RowBox[{"1", "-", "y1"}]}]},
             {"0", 
              TagBox["True",
               "PiecewiseDefault",
               AutoDelete->True]}
            },
            AllowedDimensions->{2, Automatic},
            Editable->True,
            GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
            GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.84]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}},
            Selectable->True]}
         },
         GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
         GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.35]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        "Piecewise",
        DeleteWithContents->True,
        Editable->False,
        SelectWithContents->True,
        Selectable->False,
        StripWrapperBoxes->True], ")"}]}], "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"4", " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "y2"}], ")"}]}]], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"CosIntegral", "[", 
             RowBox[{"Pz", " ", 
              RowBox[{"(", 
               RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}], "]"}]}], "+", 
           RowBox[{"CosIntegral", "[", 
            RowBox[{"3", " ", "Pz", " ", 
             RowBox[{"(", 
              RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}], "]"}]}], ")"}], 
         " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"2", " ", "Pz", " ", 
           RowBox[{"(", 
            RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}], "]"}]}], "-", 
        RowBox[{"7", " ", 
         RowBox[{"SinIntegral", "[", 
          RowBox[{"Pz", " ", 
           RowBox[{"(", 
            RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}], "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "Pz", " ", 
           RowBox[{"(", 
            RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"SinIntegral", "[", 
            RowBox[{"Pz", " ", 
             RowBox[{"(", 
              RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}], "]"}], "-", 
           RowBox[{"SinIntegral", "[", 
            RowBox[{"3", " ", "Pz", " ", 
             RowBox[{"(", 
              RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}], "]"}]}], 
          ")"}]}]}], ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.902354665935344*^9, 3.9023953304273477`*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"70c38f1e-a0da-4b80-89cc-ab4f124ae353"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["~DiracDelta[x1+x2-y1-y2]", "Subsection",
 CellChangeTimes->{{3.9023545332387953`*^9, 3.9023545610904627`*^9}, 
   3.902354687255291*^9, 
   3.9023549621506176`*^9},ExpressionUUID->"236540d9-45ea-4920-9dd0-\
11acf28cca0e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"\[Alpha]s", " ", "CF"}], 
   RowBox[{"2", " ", "\[Pi]"}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     FractionBox["1", "4"], 
     RowBox[{"C3", "[", 
      RowBox[{
      "x1", ",", "x2", ",", "y1", ",", "y2", ",", "Pz", ",", "\[Mu]"}], 
      "]"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], 
     RowBox[{"C3", "[", 
      RowBox[{
      "x2", ",", "x1", ",", "y2", ",", "y1", ",", "Pz", ",", "\[Mu]"}], 
      "]"}]}], "-", 
    RowBox[{"\[Delta]CH\[Delta]1p2", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x1", "-", "y1"}], ")"}], "Pz"}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"x2", "-", "y2"}], ")"}], "Pz"}], ",", "Pz", ",", "zs"}], 
     "]"}]}], ")"}], 
  RowBox[{"DiracDelta", "[", 
   RowBox[{"x1", "+", "x2", "-", "y1", "-", "y2"}], "]"}]}]], "Input",
 CellChangeTimes->{3.9023546985277452`*^9},
 CellLabel->"In[37]:=",ExpressionUUID->"60de64d7-3ca9-46bf-9a88-020d6c990c9f"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"2", " ", "\[Pi]"}]], 
  RowBox[{"CF", " ", "\[Alpha]s", " ", 
   RowBox[{"DiracDelta", "[", 
    RowBox[{"x1", "+", "x2", "-", "y1", "-", "y2"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      FractionBox["1", 
       RowBox[{"8", " ", "\[Pi]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Pz", " ", 
           RowBox[{"(", 
            RowBox[{"x1", "-", "y1"}], ")"}]}], "-", 
          RowBox[{"Pz", " ", 
           RowBox[{"(", 
            RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}]}]], 
      RowBox[{"\[ImaginaryI]", " ", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x1", "-", "y1"}], ")"}]}], "-", 
           RowBox[{"Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}]], " ", 
       "Pz", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "7"}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Pz", " ", 
                  RowBox[{"(", 
                   RowBox[{"x1", "-", "y1"}], ")"}]}], "-", 
                 RowBox[{"Pz", " ", 
                  RowBox[{"(", 
                   RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", 
               "zs"}]]}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Pz", " ", 
                RowBox[{"(", 
                 RowBox[{"x1", "-", "y1"}], ")"}]}], "-", 
               RowBox[{"Pz", " ", 
                RowBox[{"(", 
                 RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}]}], 
           "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Pz", " ", 
               RowBox[{"(", 
                RowBox[{"x1", "-", "y1"}], ")"}]}], "-", 
              RowBox[{"Pz", " ", 
               RowBox[{"(", 
                RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}]], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "+", 
            RowBox[{"7", " ", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Pz", " ", 
                  RowBox[{"(", 
                   RowBox[{"x1", "-", "y1"}], ")"}]}], "-", 
                 RowBox[{"Pz", " ", 
                  RowBox[{"(", 
                   RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", 
               "zs"}]]}]}], ")"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Pz", " ", 
                RowBox[{"(", 
                 RowBox[{"x1", "-", "y1"}], ")"}]}], "-", 
               RowBox[{"Pz", " ", 
                RowBox[{"(", 
                 RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}]}], 
           "]"}]}], "+", 
         RowBox[{"14", " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Pz", " ", 
                RowBox[{"(", 
                 RowBox[{"x1", "-", "y1"}], ")"}]}], "-", 
               RowBox[{"Pz", " ", 
                RowBox[{"(", 
                 RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}]}], 
           "]"}]}], "-", 
         RowBox[{"14", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{"\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Pz", " ", 
               RowBox[{"(", 
                RowBox[{"x1", "-", "y1"}], ")"}]}], "-", 
              RowBox[{"Pz", " ", 
               RowBox[{"(", 
                RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}]], 
          " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"0", ",", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Pz", " ", 
                RowBox[{"(", 
                 RowBox[{"x1", "-", "y1"}], ")"}]}], "-", 
               RowBox[{"Pz", " ", 
                RowBox[{"(", 
                 RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}]}], 
           "]"}]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Pz", " ", 
               RowBox[{"(", 
                RowBox[{"x1", "-", "y1"}], ")"}]}], "-", 
              RowBox[{"Pz", " ", 
               RowBox[{"(", 
                RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}]], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Pi]"}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"Log", "[", 
              RowBox[{"\[ImaginaryI]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Pz", " ", 
                  RowBox[{"(", 
                   RowBox[{"x1", "-", "y1"}], ")"}]}], "-", 
                 RowBox[{"Pz", " ", 
                  RowBox[{"(", 
                   RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}]}], "]"}]}], 
            "+", 
            RowBox[{"2", " ", 
             RowBox[{"Log", "[", 
              RowBox[{
               RowBox[{"Pz", " ", 
                RowBox[{"(", 
                 RowBox[{"x1", "-", "y1"}], ")"}]}], "-", 
               RowBox[{"Pz", " ", 
                RowBox[{"(", 
                 RowBox[{"x2", "-", "y2"}], ")"}]}]}], "]"}]}]}], ")"}]}]}], 
        ")"}]}]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       TagBox[GridBox[{
          {"\[Piecewise]", GridBox[{
             {
              RowBox[{
               RowBox[{"-", 
                FractionBox[
                 RowBox[{"x2", " ", 
                  RowBox[{"(", 
                   RowBox[{"x1", "+", "y2"}], ")"}], " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{"-", 
                    FractionBox["x2", "x1"]}], "]"}]}], 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"x1", "-", "y1"}], ")"}], " ", "y2", " ", 
                  RowBox[{"(", 
                   RowBox[{"y1", "+", "y2"}], ")"}]}]]}], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"x1", " ", "x2"}], "+", 
                   RowBox[{"y1", " ", "y2"}]}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   RowBox[{"x1", "-", "y1"}], "x1"], "]"}]}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}], " ", "y1", " ", "y2"}]]}], 
              RowBox[{"x2", "<", "0"}]},
             {
              RowBox[{
               FractionBox["1", 
                RowBox[{"x2", "-", "y2"}]], "+", 
               FractionBox[
                RowBox[{"x1", "+", 
                 RowBox[{"2", " ", "x2"}]}], 
                RowBox[{"y2", " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "+", "y2"}], ")"}]}]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["x2", "2"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"x2", "+", "y1"}], ")"}], " ", "y2"}]}], ")"}], 
                 " ", 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   RowBox[{"x1", "-", "y1"}], "x1"], "]"}]}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}], " ", "y1", " ", "y2"}]], 
               "+", 
               FractionBox[
                RowBox[{"x2", " ", 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   RowBox[{"4", " ", 
                    SuperscriptBox["Pz", "2"], " ", "x1", " ", "x2"}], 
                   SuperscriptBox["\[Mu]", "2"]], "]"}]}], 
                RowBox[{"y2", " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "+", "y2"}], ")"}]}]], "+", 
               FractionBox[
                RowBox[{"x2", " ", 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   RowBox[{"4", " ", 
                    SuperscriptBox["Pz", "2"], " ", "x2", " ", 
                    RowBox[{"(", 
                    RowBox[{"x1", "-", "y1"}], ")"}]}], 
                   SuperscriptBox["\[Mu]", "2"]], "]"}]}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}], " ", "y2"}]]}], 
              RowBox[{"0", "<", "x2", "<", "y2"}]},
             {
              RowBox[{
               FractionBox["1", 
                RowBox[{"x1", "-", "y1"}]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"2", " ", "x1"}], "+", "x2"}], 
                RowBox[{"y1", " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "+", "y2"}], ")"}]}]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["x1", "2"]}], "+", 
                   RowBox[{"y1", " ", 
                    RowBox[{"(", 
                    RowBox[{"x1", "+", "y2"}], ")"}]}]}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   RowBox[{"x2", "-", "y2"}], "x2"], "]"}]}], 
                RowBox[{"y1", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}], " ", "y2"}]], "+", 
               FractionBox[
                RowBox[{"x1", " ", 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   RowBox[{"4", " ", 
                    SuperscriptBox["Pz", "2"], " ", "x1", " ", "x2"}], 
                   SuperscriptBox["\[Mu]", "2"]], "]"}]}], 
                RowBox[{"y1", " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "+", "y2"}], ")"}]}]], "+", 
               FractionBox[
                RowBox[{"x1", " ", 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   RowBox[{"4", " ", 
                    SuperscriptBox["Pz", "2"], " ", "x1", " ", 
                    RowBox[{"(", 
                    RowBox[{"x2", "-", "y2"}], ")"}]}], 
                   SuperscriptBox["\[Mu]", "2"]], "]"}]}], 
                RowBox[{"y1", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}]}]]}], 
              RowBox[{"y2", "<", "x2", "<", 
               RowBox[{"y1", "+", "y2"}]}]},
             {
              RowBox[{
               RowBox[{"-", 
                FractionBox[
                 RowBox[{"x1", " ", 
                  RowBox[{"(", 
                   RowBox[{"x2", "+", "y1"}], ")"}], " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{"-", 
                    FractionBox["x1", "x2"]}], "]"}]}], 
                 RowBox[{"y1", " ", 
                  RowBox[{"(", 
                   RowBox[{"x2", "-", "y2"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"y1", "+", "y2"}], ")"}]}]]}], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"x1", " ", "x2"}], "+", 
                   RowBox[{"y1", " ", "y2"}]}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   RowBox[{"x2", "-", "y2"}], "x2"], "]"}]}], 
                RowBox[{"y1", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}], " ", "y2"}]]}], 
              RowBox[{"x2", ">", 
               RowBox[{"y1", "+", "y2"}]}]},
             {"0", 
              TagBox["True",
               "PiecewiseDefault",
               AutoDelete->True]}
            },
            AllowedDimensions->{2, Automatic},
            Editable->True,
            GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
            GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.84]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}},
            Selectable->True]}
         },
         GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
         GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.35]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        "Piecewise",
        DeleteWithContents->True,
        Editable->False,
        SelectWithContents->True,
        Selectable->False,
        StripWrapperBoxes->True], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "4"], " ", 
      RowBox[{"(", 
       TagBox[GridBox[{
          {"\[Piecewise]", GridBox[{
             {
              RowBox[{
               RowBox[{"-", 
                FractionBox[
                 RowBox[{"x1", " ", 
                  RowBox[{"(", 
                   RowBox[{"x2", "+", "y1"}], ")"}], " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{"-", 
                    FractionBox["x1", "x2"]}], "]"}]}], 
                 RowBox[{"y1", " ", 
                  RowBox[{"(", 
                   RowBox[{"x2", "-", "y2"}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"y1", "+", "y2"}], ")"}]}]]}], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"x1", " ", "x2"}], "+", 
                   RowBox[{"y1", " ", "y2"}]}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   RowBox[{"x2", "-", "y2"}], "x2"], "]"}]}], 
                RowBox[{"y1", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}], " ", "y2"}]]}], 
              RowBox[{"x1", "<", "0"}]},
             {
              RowBox[{
               FractionBox["1", 
                RowBox[{"x1", "-", "y1"}]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"2", " ", "x1"}], "+", "x2"}], 
                RowBox[{"y1", " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "+", "y2"}], ")"}]}]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["x1", "2"]}], "+", 
                   RowBox[{"y1", " ", 
                    RowBox[{"(", 
                    RowBox[{"x1", "+", "y2"}], ")"}]}]}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   RowBox[{"x2", "-", "y2"}], "x2"], "]"}]}], 
                RowBox[{"y1", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}], " ", "y2"}]], "+", 
               FractionBox[
                RowBox[{"x1", " ", 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   RowBox[{"4", " ", 
                    SuperscriptBox["Pz", "2"], " ", "x1", " ", "x2"}], 
                   SuperscriptBox["\[Mu]", "2"]], "]"}]}], 
                RowBox[{"y1", " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "+", "y2"}], ")"}]}]], "+", 
               FractionBox[
                RowBox[{"x1", " ", 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   RowBox[{"4", " ", 
                    SuperscriptBox["Pz", "2"], " ", "x1", " ", 
                    RowBox[{"(", 
                    RowBox[{"x2", "-", "y2"}], ")"}]}], 
                   SuperscriptBox["\[Mu]", "2"]], "]"}]}], 
                RowBox[{"y1", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}]}]]}], 
              RowBox[{"0", "<", "x1", "<", "y1"}]},
             {
              RowBox[{
               FractionBox["1", 
                RowBox[{"x2", "-", "y2"}]], "+", 
               FractionBox[
                RowBox[{"x1", "+", 
                 RowBox[{"2", " ", "x2"}]}], 
                RowBox[{"y2", " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "+", "y2"}], ")"}]}]], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    SuperscriptBox["x2", "2"]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"x2", "+", "y1"}], ")"}], " ", "y2"}]}], ")"}], 
                 " ", 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   RowBox[{"x1", "-", "y1"}], "x1"], "]"}]}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}], " ", "y1", " ", "y2"}]], 
               "+", 
               FractionBox[
                RowBox[{"x2", " ", 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   RowBox[{"4", " ", 
                    SuperscriptBox["Pz", "2"], " ", "x1", " ", "x2"}], 
                   SuperscriptBox["\[Mu]", "2"]], "]"}]}], 
                RowBox[{"y2", " ", 
                 RowBox[{"(", 
                  RowBox[{"y1", "+", "y2"}], ")"}]}]], "+", 
               FractionBox[
                RowBox[{"x2", " ", 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   RowBox[{"4", " ", 
                    SuperscriptBox["Pz", "2"], " ", "x2", " ", 
                    RowBox[{"(", 
                    RowBox[{"x1", "-", "y1"}], ")"}]}], 
                   SuperscriptBox["\[Mu]", "2"]], "]"}]}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}], " ", "y2"}]]}], 
              RowBox[{"y1", "<", "x1", "<", 
               RowBox[{"y1", "+", "y2"}]}]},
             {
              RowBox[{
               RowBox[{"-", 
                FractionBox[
                 RowBox[{"x2", " ", 
                  RowBox[{"(", 
                   RowBox[{"x1", "+", "y2"}], ")"}], " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{"-", 
                    FractionBox["x2", "x1"]}], "]"}]}], 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"x1", "-", "y1"}], ")"}], " ", "y2", " ", 
                  RowBox[{"(", 
                   RowBox[{"y1", "+", "y2"}], ")"}]}]]}], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"x1", " ", "x2"}], "+", 
                   RowBox[{"y1", " ", "y2"}]}], ")"}], " ", 
                 RowBox[{"Log", "[", 
                  FractionBox[
                   RowBox[{"x1", "-", "y1"}], "x1"], "]"}]}], 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}], " ", "y1", " ", "y2"}]]}], 
              RowBox[{"x1", ">", 
               RowBox[{"y1", "+", "y2"}]}]},
             {"0", 
              TagBox["True",
               "PiecewiseDefault",
               AutoDelete->True]}
            },
            AllowedDimensions->{2, Automatic},
            Editable->True,
            GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
            GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.84]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[0.4]}, 
                Offset[0.2]}},
            Selectable->True]}
         },
         GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}},
         GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{1.}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.35]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        "Piecewise",
        DeleteWithContents->True,
        Editable->False,
        SelectWithContents->True,
        Selectable->False,
        StripWrapperBoxes->True], ")"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.9023547009671116`*^9, 3.902395330494443*^9},
 CellLabel->"Out[37]=",ExpressionUUID->"70a4481d-f7b2-48f6-8e84-e5afef55d8ec"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["~DiracDelta[x1-x2-y1+y2]", "Subsection",
 CellChangeTimes->{{3.9023545332387953`*^9, 3.9023545610904627`*^9}, {
   3.902354687255291*^9, 3.9023547161528797`*^9}, 
   3.9023549627260265`*^9},ExpressionUUID->"08f49af0-5ec2-4022-aec6-\
01ffadd9fda9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"\[Alpha]s", " ", "CF"}], 
    RowBox[{"2", " ", "\[Pi]"}]]}], 
  RowBox[{"\[Delta]CH\[Delta]1m2", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x1", "-", "y1"}], ")"}], "Pz"}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x2", "-", "y2"}], ")"}], "Pz"}], ",", "Pz", ",", "zs"}], "]"}],
   "*", 
  RowBox[{"DiracDelta", "[", 
   RowBox[{"x1", "-", "x2", "-", "y1", "+", "y2"}], "]"}]}]], "Input",
 CellChangeTimes->{3.902354732832992*^9},
 CellLabel->"In[38]:=",ExpressionUUID->"d241b216-aa71-459c-b0b8-011728d48484"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"16", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Pz", " ", 
       RowBox[{"(", 
        RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
      RowBox[{"Pz", " ", 
       RowBox[{"(", 
        RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}]}]], 
  RowBox[{"\[ImaginaryI]", " ", "CF", " ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", "\[ImaginaryI]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Pz", " ", 
        RowBox[{"(", 
         RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
       RowBox[{"Pz", " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}]], " ", "Pz",
    " ", "\[Alpha]s", " ", 
   RowBox[{"DiracDelta", "[", 
    RowBox[{"x1", "-", "x2", "-", "y1", "+", "y2"}], "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "14"}], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Pz", " ", 
           RowBox[{"(", 
            RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
          RowBox[{"Pz", " ", 
           RowBox[{"(", 
            RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}]], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
           RowBox[{"Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}]}], 
       "]"}]}], "+", 
     RowBox[{"14", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["3", "2"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Pz", " ", 
           RowBox[{"(", 
            RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
          RowBox[{"Pz", " ", 
           RowBox[{"(", 
            RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}]], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
           RowBox[{"Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}]}], 
       "]"}]}], "-", 
     RowBox[{"12", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
           RowBox[{"Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}]}], 
       "]"}]}], "+", 
     RowBox[{"14", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Pz", " ", 
           RowBox[{"(", 
            RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
          RowBox[{"Pz", " ", 
           RowBox[{"(", 
            RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}]], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
           RowBox[{"Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}]}], 
       "]"}]}], "-", 
     RowBox[{"14", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        FractionBox["3", "2"], " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Pz", " ", 
           RowBox[{"(", 
            RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
          RowBox[{"Pz", " ", 
           RowBox[{"(", 
            RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}]], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
           RowBox[{"Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}]}], 
       "]"}]}], "+", 
     RowBox[{"12", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Pz", " ", 
           RowBox[{"(", 
            RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
          RowBox[{"Pz", " ", 
           RowBox[{"(", 
            RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}]], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
           RowBox[{"Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}]}], 
       "]"}]}], "+", 
     RowBox[{"12", " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["3", "2"]}], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
           RowBox[{"Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}]}], 
       "]"}]}], "-", 
     RowBox[{"12", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Pz", " ", 
           RowBox[{"(", 
            RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
          RowBox[{"Pz", " ", 
           RowBox[{"(", 
            RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}]], " ", 
      RowBox[{"Gamma", "[", 
       RowBox[{"0", ",", 
        RowBox[{
         FractionBox["3", "2"], " ", "\[ImaginaryI]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
           RowBox[{"Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}]}], 
       "]"}]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.9023547346970787`*^9, 3.9023953305483456`*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"4cb8a082-723c-4efc-831d-1ceeeec0fe08"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Others", "Subsection",
 CellChangeTimes->{{3.9023545332387953`*^9, 3.9023545610904627`*^9}, {
  3.902354687255291*^9, 3.9023547161528797`*^9}, {3.902354753821578*^9, 
  3.9023547546731586`*^9}},ExpressionUUID->"69596331-abe9-4704-a112-\
a6ae8cb739f2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{"\[Alpha]s", " ", "CF"}], 
    RowBox[{"2", " ", "\[Pi]"}]]}], 
  RowBox[{"\[Delta]CHwo\[Delta]", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x1", "-", "y1"}], ")"}], "Pz"}], ",", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x2", "-", "y2"}], ")"}], "Pz"}], ",", "Pz", ",", "zs"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.902354767184486*^9, 3.9023547695201893`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"cd10e269-3cc7-428f-bc17-09f49b0e048f"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"2", " ", "\[Pi]"}]], 
   RowBox[{"CF", " ", 
    SuperscriptBox["Pz", "2"], " ", "\[Alpha]s", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x2", "-", "y2"}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
                RowBox[{"Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}], 
             "]"}]}], "+", 
           RowBox[{"Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x1", "-", "y1"}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
                RowBox[{"2", " ", "Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}], 
             "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Log", "[", "128", "]"}], "+", 
           RowBox[{"20", " ", 
            RowBox[{"Log", "[", "zs", "]"}]}]}], ")"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["Pz", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "-", "y1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
           RowBox[{"Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"x2", "-", "y2"}], ")"}]}]]}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Pz", " ", 
           RowBox[{"(", 
            RowBox[{"x1", "-", "y1"}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Pz", " ", 
                RowBox[{"(", 
                 RowBox[{"x1", "-", "y1"}], ")"}]}], "-", 
               RowBox[{"2", " ", "Pz", " ", 
                RowBox[{"(", 
                 RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}], 
            "]"}]}], "-", 
          RowBox[{"Pz", " ", 
           RowBox[{"(", 
            RowBox[{"x2", "-", "y2"}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{
             RowBox[{"2", " ", "Pz", " ", 
              RowBox[{"(", 
               RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}], "-", 
             RowBox[{"Pz", " ", 
              RowBox[{"(", 
               RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}]}], "]"}]}]}], 
         ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", "93312", "]"}], "+", 
          RowBox[{"20", " ", 
           RowBox[{"Log", "[", "zs", "]"}]}]}], ")"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["Pz", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"x1", "-", "y1"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Pz", " ", 
           RowBox[{"(", 
            RowBox[{"x1", "-", "y1"}], ")"}]}], "-", 
          RowBox[{"Pz", " ", 
           RowBox[{"(", 
            RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"x2", "-", "y2"}], ")"}]}]], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Pz", " ", 
              RowBox[{"(", 
               RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
             RowBox[{"Pz", " ", 
              RowBox[{"(", 
               RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"14", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"-", "\[ImaginaryI]"}], " ", "Pz", " ", 
                RowBox[{"(", 
                 RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}]]}], ")"}], " ",
             "Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x1", "-", "y1"}], ")"}], " ", 
            RowBox[{"Log", "[", "zs", "]"}]}], "+", 
           RowBox[{"14", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"-", "\[ImaginaryI]"}], " ", "Pz", " ", 
                RowBox[{"(", 
                 RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}]]}], ")"}], " ",
             "Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x2", "-", "y2"}], ")"}], " ", 
            RowBox[{"Log", "[", "zs", "]"}]}], "-", 
           RowBox[{"12", " ", "Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x2", "-", "y2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"EulerGamma", "+", 
              RowBox[{"Gamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{"\[ImaginaryI]", " ", "Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}]}], "]"}], "+", 
              RowBox[{"Log", "[", 
               RowBox[{"\[ImaginaryI]", " ", "Pz", " ", 
                RowBox[{"(", 
                 RowBox[{"x1", "-", "y1"}], ")"}]}], "]"}], "+", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 RowBox[{"-", "\[ImaginaryI]"}], " ", "Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}]], " ", 
               RowBox[{"Log", "[", "zs", "]"}]}]}], ")"}]}], "-", 
           RowBox[{"12", " ", "Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x1", "-", "y1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"EulerGamma", "+", 
              RowBox[{"Gamma", "[", 
               RowBox[{"0", ",", 
                RowBox[{"\[ImaginaryI]", " ", "Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}]}], "]"}], "+", 
              RowBox[{"Log", "[", 
               RowBox[{"\[ImaginaryI]", " ", "Pz", " ", 
                RowBox[{"(", 
                 RowBox[{"x2", "-", "y2"}], ")"}]}], "]"}], "+", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 RowBox[{"-", "\[ImaginaryI]"}], " ", "Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}]], " ", 
               RowBox[{"Log", "[", "zs", "]"}]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
                RowBox[{"2", " ", "Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}]], 
            " ", "Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x2", "-", "y2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[ImaginaryI]", " ", "Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}]], " ", 
               "EulerGamma"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "7"}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"\[ImaginaryI]", " ", "Pz", " ", 
                    RowBox[{"(", 
                    RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}]]}]}], ")"}],
                " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"0", ",", 
                 RowBox[{
                  RowBox[{"-", "\[ImaginaryI]"}], " ", "Pz", " ", 
                  RowBox[{"(", 
                   RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}]}], "]"}]}], 
              "+", 
              RowBox[{"14", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"0", ",", 
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "Pz", " ", 
                  RowBox[{"(", 
                   RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}]}], "]"}]}], 
              "+", 
              RowBox[{"14", " ", 
               RowBox[{"Log", "[", "zs", "]"}]}], "-", 
              RowBox[{"40", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[ImaginaryI]", " ", "Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}]], " ", 
               RowBox[{"Log", "[", "zs", "]"}]}], "+", 
              RowBox[{"26", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"2", " ", "\[ImaginaryI]", " ", "Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}]], " ", 
               RowBox[{"Log", "[", "zs", "]"}]}], "-", 
              RowBox[{"14", " ", 
               RowBox[{"Log", "[", 
                RowBox[{
                 RowBox[{"-", "\[ImaginaryI]"}], " ", "Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}], "]"}]}], "+", 
              RowBox[{"12", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[ImaginaryI]", " ", "Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}]], " ", 
               RowBox[{"Log", "[", 
                RowBox[{
                 RowBox[{"-", "\[ImaginaryI]"}], " ", "Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}], "]"}]}], "+", 
              RowBox[{"14", " ", 
               RowBox[{"Log", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}], "]"}]}], "-", 
              RowBox[{"7", " ", 
               RowBox[{"Log", "[", 
                RowBox[{"4", " ", 
                 SuperscriptBox["zs", "2"]}], "]"}]}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"2", " ", "\[ImaginaryI]", " ", "Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}]], " ", 
               RowBox[{"Log", "[", 
                RowBox[{"4", " ", 
                 SuperscriptBox["zs", "2"]}], "]"}]}]}], ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
                RowBox[{"Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}]], 
            " ", "Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x1", "-", "y1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"12", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[ImaginaryI]", " ", "Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}]], " ", 
               "EulerGamma"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "7"}], "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"\[ImaginaryI]", " ", "Pz", " ", 
                    RowBox[{"(", 
                    RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}]]}]}], ")"}],
                " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"0", ",", 
                 RowBox[{
                  RowBox[{"-", "\[ImaginaryI]"}], " ", "Pz", " ", 
                  RowBox[{"(", 
                   RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}]}], "]"}]}], 
              "+", 
              RowBox[{"14", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"0", ",", 
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "Pz", " ", 
                  RowBox[{"(", 
                   RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}]}], "]"}]}], 
              "+", 
              RowBox[{"14", " ", 
               RowBox[{"Log", "[", "zs", "]"}]}], "-", 
              RowBox[{"40", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[ImaginaryI]", " ", "Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}]], " ", 
               RowBox[{"Log", "[", "zs", "]"}]}], "+", 
              RowBox[{"26", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"2", " ", "\[ImaginaryI]", " ", "Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}]], " ", 
               RowBox[{"Log", "[", "zs", "]"}]}], "-", 
              RowBox[{"14", " ", 
               RowBox[{"Log", "[", 
                RowBox[{
                 RowBox[{"-", "\[ImaginaryI]"}], " ", "Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}], "]"}]}], "+", 
              RowBox[{"12", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[ImaginaryI]", " ", "Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}]], " ", 
               RowBox[{"Log", "[", 
                RowBox[{
                 RowBox[{"-", "\[ImaginaryI]"}], " ", "Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}], "]"}]}], "+", 
              RowBox[{"14", " ", 
               RowBox[{"Log", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}], "]"}]}], "-", 
              RowBox[{"7", " ", 
               RowBox[{"Log", "[", 
                RowBox[{"4", " ", 
                 SuperscriptBox["zs", "2"]}], "]"}]}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"2", " ", "\[ImaginaryI]", " ", "Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}]], " ", 
               RowBox[{"Log", "[", 
                RowBox[{"4", " ", 
                 SuperscriptBox["zs", "2"]}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "Pz", " ", 
              RowBox[{"(", 
               RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}]], " ", "Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x2", "-", "y2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"0", ",", 
                 RowBox[{"\[ImaginaryI]", " ", "Pz", " ", 
                  RowBox[{"(", 
                   RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}]}], "]"}]}], 
              "-", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"0", ",", 
                 RowBox[{"2", " ", "\[ImaginaryI]", " ", "Pz", " ", 
                  RowBox[{"(", 
                   RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}]}], "]"}]}], 
              "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   RowBox[{"-", "\[ImaginaryI]"}], " ", "Pz", " ", 
                   RowBox[{"(", 
                    RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}]]}], ")"}], 
               " ", 
               RowBox[{"Log", "[", "zs", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"EulerGamma", "+", 
                 RowBox[{"Log", "[", 
                  RowBox[{"\[ImaginaryI]", " ", "Pz", " ", 
                   RowBox[{"(", 
                    RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}], "]"}]}], 
                ")"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"EulerGamma", "+", 
                 RowBox[{"Log", "[", 
                  RowBox[{"2", " ", "\[ImaginaryI]", " ", "Pz", " ", 
                   RowBox[{"(", 
                    RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}], "]"}]}], 
                ")"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "Pz", " ", 
                   RowBox[{"(", 
                    RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}]]}], ")"}], 
               " ", 
               RowBox[{"Log", "[", 
                RowBox[{"4", " ", 
                 SuperscriptBox["zs", "2"]}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "Pz", " ", 
              RowBox[{"(", 
               RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}]], " ", "Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x1", "-", "y1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"0", ",", 
                 RowBox[{"\[ImaginaryI]", " ", "Pz", " ", 
                  RowBox[{"(", 
                   RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}]}], "]"}]}], 
              "-", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"0", ",", 
                 RowBox[{"2", " ", "\[ImaginaryI]", " ", "Pz", " ", 
                  RowBox[{"(", 
                   RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}]}], "]"}]}], 
              "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   RowBox[{"-", "\[ImaginaryI]"}], " ", "Pz", " ", 
                   RowBox[{"(", 
                    RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}]]}], ")"}], 
               " ", 
               RowBox[{"Log", "[", "zs", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"EulerGamma", "+", 
                 RowBox[{"Log", "[", 
                  RowBox[{"\[ImaginaryI]", " ", "Pz", " ", 
                   RowBox[{"(", 
                    RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}], "]"}]}], 
                ")"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"EulerGamma", "+", 
                 RowBox[{"Log", "[", 
                  RowBox[{"2", " ", "\[ImaginaryI]", " ", "Pz", " ", 
                   RowBox[{"(", 
                    RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}], "]"}]}], 
                ")"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "Pz", " ", 
                   RowBox[{"(", 
                    RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}]]}], ")"}], 
               " ", 
               RowBox[{"Log", "[", 
                RowBox[{"4", " ", 
                 SuperscriptBox["zs", "2"]}], "]"}]}]}], ")"}]}]}], ")"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["Pz", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "-", "y1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
           RowBox[{"Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"x2", "-", "y2"}], ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Pz", " ", 
              RowBox[{"(", 
               RowBox[{"x1", "-", "y1"}], ")"}]}], "-", 
             RowBox[{"Pz", " ", 
              RowBox[{"(", 
               RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"14", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"\[ImaginaryI]", " ", "Pz", " ", 
                RowBox[{"(", 
                 RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}]]}], ")"}], " ",
             "Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x1", "-", "y1"}], ")"}], " ", 
            RowBox[{"Log", "[", "zs", "]"}]}], "+", 
           RowBox[{"14", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{
                RowBox[{"-", "\[ImaginaryI]"}], " ", "Pz", " ", 
                RowBox[{"(", 
                 RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}]]}], ")"}], " ",
             "Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x2", "-", "y2"}], ")"}], " ", 
            RowBox[{"Log", "[", "zs", "]"}]}], "-", 
           RowBox[{"7", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "Pz", " ", 
              RowBox[{"(", 
               RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}]], " ", "Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x1", "-", "y1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"0", ",", 
                 RowBox[{
                  RowBox[{"-", "\[ImaginaryI]"}], " ", "Pz", " ", 
                  RowBox[{"(", 
                   RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}]}], "]"}]}], 
              "-", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"0", ",", 
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "Pz", " ", 
                  RowBox[{"(", 
                   RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}]}], "]"}]}], 
              "+", 
              RowBox[{"Log", "[", "4", "]"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[ImaginaryI]", " ", "Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}]], " ", 
               RowBox[{"Log", "[", "zs", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Log", "[", 
                RowBox[{
                 RowBox[{"-", "\[ImaginaryI]"}], " ", "Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"Log", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}], "]"}]}], "-", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"2", " ", "\[ImaginaryI]", " ", "Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}]], " ", 
               RowBox[{"Log", "[", 
                RowBox[{"4", " ", 
                 SuperscriptBox["zs", "2"]}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{"7", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"\[ImaginaryI]", " ", "Pz", " ", 
              RowBox[{"(", 
               RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}]], " ", "Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x2", "-", "y2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"0", ",", 
                 RowBox[{"\[ImaginaryI]", " ", "Pz", " ", 
                  RowBox[{"(", 
                   RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}]}], "]"}]}], 
              "-", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"0", ",", 
                 RowBox[{"2", " ", "\[ImaginaryI]", " ", "Pz", " ", 
                  RowBox[{"(", 
                   RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}]}], "]"}]}], 
              "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   RowBox[{"-", "\[ImaginaryI]"}], " ", "Pz", " ", 
                   RowBox[{"(", 
                    RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}]]}], ")"}], 
               " ", 
               RowBox[{"Log", "[", "zs", "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"EulerGamma", "+", 
                 RowBox[{"Log", "[", 
                  RowBox[{"\[ImaginaryI]", " ", "Pz", " ", 
                   RowBox[{"(", 
                    RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}], "]"}]}], 
                ")"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"EulerGamma", "+", 
                 RowBox[{"Log", "[", 
                  RowBox[{"2", " ", "\[ImaginaryI]", " ", "Pz", " ", 
                   RowBox[{"(", 
                    RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}], "]"}]}], 
                ")"}]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "Pz", " ", 
                   RowBox[{"(", 
                    RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}]]}], ")"}], 
               " ", 
               RowBox[{"Log", "[", 
                RowBox[{"4", " ", 
                 SuperscriptBox["zs", "2"]}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "Pz", " ", 
              RowBox[{"(", 
               RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}]], " ", "Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x2", "-", "y2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"0", ",", 
                 RowBox[{"2", " ", "\[ImaginaryI]", " ", "Pz", " ", 
                  RowBox[{"(", 
                   RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}]}], "]"}]}], 
              "-", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"0", ",", 
                 RowBox[{"3", " ", "\[ImaginaryI]", " ", "Pz", " ", 
                  RowBox[{"(", 
                   RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}]}], "]"}]}], 
              "+", 
              RowBox[{"Log", "[", 
               FractionBox["9", "4"], "]"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Log", "[", 
                RowBox[{"2", " ", "\[ImaginaryI]", " ", "Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"Log", "[", 
                RowBox[{"3", " ", "\[ImaginaryI]", " ", "Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}]], " ", 
               RowBox[{"Log", "[", 
                RowBox[{"4", " ", 
                 SuperscriptBox["zs", "2"]}], "]"}]}], "-", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}]], " ", 
               RowBox[{"Log", "[", 
                RowBox[{"9", " ", 
                 SuperscriptBox["zs", "2"]}], "]"}]}]}], ")"}]}], "-", 
           RowBox[{"6", " ", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "Pz", " ", 
              RowBox[{"(", 
               RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}]], " ", "Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x1", "-", "y1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"0", ",", 
                 RowBox[{
                  RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "Pz", " ", 
                  RowBox[{"(", 
                   RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}]}], "]"}]}], 
              "-", 
              RowBox[{"2", " ", 
               RowBox[{"Gamma", "[", 
                RowBox[{"0", ",", 
                 RowBox[{
                  RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "Pz", " ", 
                  RowBox[{"(", 
                   RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}]}], "]"}]}], 
              "+", 
              RowBox[{"Log", "[", 
               FractionBox["9", "4"], "]"}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Log", "[", 
                RowBox[{
                 RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"Log", "[", 
                RowBox[{
                 RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"2", " ", "\[ImaginaryI]", " ", "Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}]], " ", 
               RowBox[{"Log", "[", 
                RowBox[{"4", " ", 
                 SuperscriptBox["zs", "2"]}], "]"}]}], "-", 
              RowBox[{
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"3", " ", "\[ImaginaryI]", " ", "Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}]], " ", 
               RowBox[{"Log", "[", 
                RowBox[{"9", " ", 
                 SuperscriptBox["zs", "2"]}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}]}], "-", 
                RowBox[{"Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}]], 
            " ", "Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x2", "-", "y2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "14"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"\[ImaginaryI]", " ", "Pz", " ", 
                   RowBox[{"(", 
                    RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}]]}], ")"}], 
               " ", 
               RowBox[{"Log", "[", "zs", "]"}]}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 RowBox[{"-", "\[ImaginaryI]"}], " ", "Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", "Pz", " ", 
                    RowBox[{"(", 
                    RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}]}], "]"}]}], 
                 "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "Pz", " ", 
                    RowBox[{"(", 
                    RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}]}], "]"}]}], 
                 "+", 
                 RowBox[{"Log", "[", "4", "]"}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"\[ImaginaryI]", " ", "Pz", " ", 
                    RowBox[{"(", 
                    RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}]], " ", 
                  RowBox[{"Log", "[", "zs", "]"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", "Pz", " ", 
                    RowBox[{"(", 
                    RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}], "]"}]}], 
                 "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "Pz", " ", 
                    RowBox[{"(", 
                    RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}], "]"}]}], 
                 "-", 
                 RowBox[{
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"2", " ", "\[ImaginaryI]", " ", "Pz", " ", 
                    RowBox[{"(", 
                    RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}]], " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["zs", "2"]}], "]"}]}]}], ")"}]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{
                 RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "Pz", " ", 
                    RowBox[{"(", 
                    RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}]}], "]"}]}], 
                 "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"0", ",", 
                    RowBox[{
                    RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "Pz", " ", 
                    RowBox[{"(", 
                    RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}]}], "]"}]}], 
                 "+", 
                 RowBox[{"Log", "[", 
                  FractionBox["9", "4"], "]"}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "Pz", " ", 
                    RowBox[{"(", 
                    RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}], "]"}]}], 
                 "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{
                    RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "Pz", " ", 
                    RowBox[{"(", 
                    RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}], "]"}]}], 
                 "+", 
                 RowBox[{
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"2", " ", "\[ImaginaryI]", " ", "Pz", " ", 
                    RowBox[{"(", 
                    RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}]], " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["zs", "2"]}], "]"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{"3", " ", "\[ImaginaryI]", " ", "Pz", " ", 
                    RowBox[{"(", 
                    RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}]], " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["zs", "2"]}], "]"}]}]}], ")"}]}]}], 
             ")"}]}], "-", 
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}]}], "-", 
                RowBox[{"Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}]], 
            " ", "Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x1", "-", "y1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"14", " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{
                   RowBox[{"-", "\[ImaginaryI]"}], " ", "Pz", " ", 
                   RowBox[{"(", 
                    RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}]]}], ")"}], 
               " ", 
               RowBox[{"Log", "[", "zs", "]"}]}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"\[ImaginaryI]", " ", "Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"0", ",", 
                    RowBox[{"\[ImaginaryI]", " ", "Pz", " ", 
                    RowBox[{"(", 
                    RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}]}], "]"}]}], 
                 "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"0", ",", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", "Pz", " ", 
                    RowBox[{"(", 
                    RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}]}], "]"}]}], 
                 "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", "Pz", " ", 
                    RowBox[{"(", 
                    RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}]]}], ")"}], 
                  " ", 
                  RowBox[{"Log", "[", "zs", "]"}]}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"EulerGamma", "+", 
                    RowBox[{"Log", "[", 
                    RowBox[{"\[ImaginaryI]", " ", "Pz", " ", 
                    RowBox[{"(", 
                    RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}], "]"}]}], 
                   ")"}]}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"EulerGamma", "+", 
                    RowBox[{"Log", "[", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", "Pz", " ", 
                    RowBox[{"(", 
                    RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}], "]"}]}], 
                   ")"}]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[ExponentialE]", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "Pz", " ", 
                    RowBox[{"(", 
                    RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}]]}], ")"}], 
                  " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["zs", "2"]}], "]"}]}]}], ")"}]}], "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["\[ExponentialE]", 
                RowBox[{"2", " ", "\[ImaginaryI]", " ", "Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}]], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"0", ",", 
                    RowBox[{"2", " ", "\[ImaginaryI]", " ", "Pz", " ", 
                    RowBox[{"(", 
                    RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}]}], "]"}]}], 
                 "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"Gamma", "[", 
                   RowBox[{"0", ",", 
                    RowBox[{"3", " ", "\[ImaginaryI]", " ", "Pz", " ", 
                    RowBox[{"(", 
                    RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}]}], "]"}]}], 
                 "+", 
                 RowBox[{"Log", "[", 
                  FractionBox["9", "4"], "]"}], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{"2", " ", "\[ImaginaryI]", " ", "Pz", " ", 
                    RowBox[{"(", 
                    RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}], "]"}]}], 
                 "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{"3", " ", "\[ImaginaryI]", " ", "Pz", " ", 
                    RowBox[{"(", 
                    RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}], "]"}]}], 
                 "+", 
                 RowBox[{
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "Pz", " ", 
                    RowBox[{"(", 
                    RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}]], " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["zs", "2"]}], "]"}]}], "-", 
                 RowBox[{
                  SuperscriptBox["\[ExponentialE]", 
                   RowBox[{
                    RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "Pz", " ", 
                    RowBox[{"(", 
                    RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}]], " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{"9", " ", 
                    SuperscriptBox["zs", "2"]}], "]"}]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["Pz", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "-", "y1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x1", "-", "y1"}], ")"}]}], "-", 
           RowBox[{"Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"x2", "-", "y2"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["Pz", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "-", "y1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"x2", "-", "y2"}], ")"}]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Pz", " ", 
               RowBox[{"(", 
                RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
              RowBox[{"Pz", " ", 
               RowBox[{"(", 
                RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}], 
           "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"CosIntegral", "[", 
              RowBox[{"Pz", " ", 
               RowBox[{"(", 
                RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}], "]"}]}], "+", 
            RowBox[{"CosIntegral", "[", 
             RowBox[{"3", " ", "Pz", " ", 
              RowBox[{"(", 
               RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}], "]"}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Pz", " ", 
               RowBox[{"(", 
                RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
              RowBox[{"2", " ", "Pz", " ", 
               RowBox[{"(", 
                RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}], 
           "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Log", "[", "128", "]"}], "+", 
            RowBox[{"20", " ", 
             RowBox[{"Log", "[", "zs", "]"}]}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"Cos", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Pz", " ", 
               RowBox[{"(", 
                RowBox[{"x1", "-", "y1"}], ")"}]}], "-", 
              RowBox[{"2", " ", "Pz", " ", 
               RowBox[{"(", 
                RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}], 
           "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Log", "[", "93312", "]"}], "+", 
            RowBox[{"20", " ", 
             RowBox[{"Log", "[", "zs", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"14", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}], "]"}], " ", 
          RowBox[{"SinIntegral", "[", 
           RowBox[{"Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}], "]"}]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Pz", " ", 
               RowBox[{"(", 
                RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
              RowBox[{"Pz", " ", 
               RowBox[{"(", 
                RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}], 
           "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"SinIntegral", "[", 
              RowBox[{"Pz", " ", 
               RowBox[{"(", 
                RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}], "]"}]}], "+", 
            RowBox[{"SinIntegral", "[", 
             RowBox[{"3", " ", "Pz", " ", 
              RowBox[{"(", 
               RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}], "]"}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["Pz", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "-", "y1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"x2", "-", "y2"}], ")"}]}]], 
       RowBox[{"7", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"Pz", " ", 
             RowBox[{"(", 
              RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pz", " ", 
                   RowBox[{"(", 
                    RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}], "]"}]}]}], 
               ")"}], " ", 
              RowBox[{"SinIntegral", "[", 
               RowBox[{"Pz", " ", 
                RowBox[{"(", 
                 RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}], "]"}]}], "+", 
             RowBox[{"SinIntegral", "[", 
              RowBox[{"2", " ", "Pz", " ", 
               RowBox[{"(", 
                RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}], "]"}]}], 
            ")"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"Pz", " ", 
             RowBox[{"(", 
              RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 RowBox[{"Log", "[", "zs", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Cos", "[", 
                    RowBox[{"Pz", " ", 
                    RowBox[{"(", 
                    RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}], "]"}], "+", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"Pz", " ", 
                    RowBox[{"(", 
                    RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}], "]"}]}], 
                  ")"}], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["zs", "4"]}], "]"}]}]}], ")"}], " ", 
              RowBox[{"Sin", "[", 
               RowBox[{"Pz", " ", 
                RowBox[{"(", 
                 RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"Pz", " ", 
                   RowBox[{"(", 
                    RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}], "]"}]}]}], 
               ")"}], " ", 
              RowBox[{"SinIntegral", "[", 
               RowBox[{"Pz", " ", 
                RowBox[{"(", 
                 RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}], "]"}]}], "-", 
             RowBox[{"SinIntegral", "[", 
              RowBox[{"2", " ", "Pz", " ", 
               RowBox[{"(", 
                RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}], "]"}]}], 
            ")"}]}]}], ")"}]}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"8", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
                RowBox[{"Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}], 
             "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EulerGamma", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Pz", " ", 
                  RowBox[{"(", 
                   RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
                 RowBox[{"Pz", " ", 
                  RowBox[{"(", 
                   RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}]}], "-", 
              RowBox[{"Pz", " ", 
               RowBox[{"(", 
                RowBox[{"x2", "-", "y2"}], ")"}], " ", 
               RowBox[{"CosIntegral", "[", 
                RowBox[{"2", " ", "Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}], "]"}]}], "-", 
              RowBox[{"Pz", " ", 
               RowBox[{"(", 
                RowBox[{"x1", "-", "y1"}], ")"}], " ", 
               RowBox[{"CosIntegral", "[", 
                RowBox[{"2", " ", "Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}], "]"}]}], "+", 
              RowBox[{"Pz", " ", 
               RowBox[{"(", 
                RowBox[{"x2", "-", "y2"}], ")"}], " ", 
               RowBox[{"Log", "[", 
                RowBox[{"Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}]}], "]"}]}], "+", 
              RowBox[{"Pz", " ", 
               RowBox[{"(", 
                RowBox[{"x1", "-", "y1"}], ")"}], " ", 
               RowBox[{"Log", "[", 
                RowBox[{"Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Pz", " ", 
                  RowBox[{"(", 
                   RowBox[{"x2", "-", "y2"}], ")"}], " ", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", "Pz", " ", 
                    RowBox[{"(", 
                    RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}], "]"}]}], 
                 "+", 
                 RowBox[{"Pz", " ", 
                  RowBox[{"(", 
                   RowBox[{"x1", "-", "y1"}], ")"}], " ", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", "Pz", " ", 
                    RowBox[{"(", 
                    RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}], "]"}]}]}], 
                ")"}], " ", 
               RowBox[{"Log", "[", 
                RowBox[{"2", " ", "zs"}], "]"}]}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"Sin", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
                RowBox[{"Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}], 
             "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Log", "[", 
                RowBox[{"256", " ", 
                 SuperscriptBox["zs", "8"]}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Pz", " ", 
                  RowBox[{"(", 
                   RowBox[{"x2", "-", "y2"}], ")"}], " ", 
                  RowBox[{"Sin", "[", 
                   RowBox[{"2", " ", "Pz", " ", 
                    RowBox[{"(", 
                    RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}], "]"}]}], 
                 "+", 
                 RowBox[{"Pz", " ", 
                  RowBox[{"(", 
                   RowBox[{"x1", "-", "y1"}], ")"}], " ", 
                  RowBox[{"Sin", "[", 
                   RowBox[{"2", " ", "Pz", " ", 
                    RowBox[{"(", 
                    RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}], "]"}]}]}], 
                ")"}]}], "-", 
              RowBox[{"8", " ", "Pz", " ", 
               RowBox[{"(", 
                RowBox[{"x2", "-", "y2"}], ")"}], " ", 
               RowBox[{"SinIntegral", "[", 
                RowBox[{"2", " ", "Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}], "]"}]}], "-", 
              RowBox[{"8", " ", "Pz", " ", 
               RowBox[{"(", 
                RowBox[{"x1", "-", "y1"}], ")"}], " ", 
               RowBox[{"SinIntegral", "[", 
                RowBox[{"2", " ", "Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}], "]"}]}]}], 
             ")"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"32", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["Pz", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "-", "y1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
           RowBox[{"Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"x2", "-", "y2"}], ")"}]}], ")"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "EulerGamma", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Pz", " ", 
               RowBox[{"(", 
                RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
              RowBox[{"Pz", " ", 
               RowBox[{"(", 
                RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
                RowBox[{"Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}], 
             "]"}]}], "-", 
           RowBox[{"Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x2", "-", "y2"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Cos", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Pz", " ", 
                   RowBox[{"(", 
                    RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
                  RowBox[{"Pz", " ", 
                   RowBox[{"(", 
                    RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}], 
               "]"}], "+", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Pz", " ", 
                   RowBox[{"(", 
                    RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
                  RowBox[{"Pz", " ", 
                   RowBox[{"(", 
                    RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}], 
               "]"}]}], ")"}], " ", 
            RowBox[{"CosIntegral", "[", 
             RowBox[{"Pz", " ", 
              RowBox[{"(", 
               RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}], "]"}]}], "-", 
           RowBox[{"2", " ", "Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x2", "-", "y2"}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
                RowBox[{"Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}], 
             "]"}], " ", 
            RowBox[{"CosIntegral", "[", 
             RowBox[{"2", " ", "Pz", " ", 
              RowBox[{"(", 
               RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}], "]"}]}], "+", 
           RowBox[{"Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x2", "-", "y2"}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
                RowBox[{"Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}], 
             "]"}], " ", 
            RowBox[{"CosIntegral", "[", 
             RowBox[{"3", " ", "Pz", " ", 
              RowBox[{"(", 
               RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}], "]"}]}], "+", 
           RowBox[{"Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x2", "-", "y2"}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
                RowBox[{"Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}], 
             "]"}], " ", 
            RowBox[{"CosIntegral", "[", 
             RowBox[{"3", " ", "Pz", " ", 
              RowBox[{"(", 
               RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}], "]"}]}], "-", 
           RowBox[{"Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x1", "-", "y1"}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
                RowBox[{"Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}], 
             "]"}], " ", 
            RowBox[{"CosIntegral", "[", 
             RowBox[{"Pz", " ", 
              RowBox[{"(", 
               RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}], "]"}]}], "-", 
           RowBox[{"Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x1", "-", "y1"}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
                RowBox[{"Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}], 
             "]"}], " ", 
            RowBox[{"CosIntegral", "[", 
             RowBox[{"Pz", " ", 
              RowBox[{"(", 
               RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}], "]"}]}], "-", 
           RowBox[{"2", " ", "Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x1", "-", "y1"}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
                RowBox[{"Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}], 
             "]"}], " ", 
            RowBox[{"CosIntegral", "[", 
             RowBox[{"2", " ", "Pz", " ", 
              RowBox[{"(", 
               RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}], "]"}]}], "+", 
           RowBox[{"Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x1", "-", "y1"}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
                RowBox[{"Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}], 
             "]"}], " ", 
            RowBox[{"CosIntegral", "[", 
             RowBox[{"3", " ", "Pz", " ", 
              RowBox[{"(", 
               RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}], "]"}]}], "+", 
           RowBox[{"Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x1", "-", "y1"}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
                RowBox[{"Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}], 
             "]"}], " ", 
            RowBox[{"CosIntegral", "[", 
             RowBox[{"3", " ", "Pz", " ", 
              RowBox[{"(", 
               RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}], "]"}]}], "+", 
           RowBox[{"2", " ", "Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x2", "-", "y2"}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
                RowBox[{"Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}], 
             "]"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"Pz", " ", 
              RowBox[{"(", 
               RowBox[{"x1", "-", "y1"}], ")"}]}], "]"}]}], "+", 
           RowBox[{"2", " ", "Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x1", "-", "y1"}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
                RowBox[{"Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}], 
             "]"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"Pz", " ", 
              RowBox[{"(", 
               RowBox[{"x2", "-", "y2"}], ")"}]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Pz", " ", 
               RowBox[{"(", 
                RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
              RowBox[{"Pz", " ", 
               RowBox[{"(", 
                RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
                RowBox[{"Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}], 
             "]"}], " ", 
            RowBox[{"Log", "[", "zs", "]"}]}], "+", 
           RowBox[{"Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x1", "-", "y1"}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
                RowBox[{"2", " ", "Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}], 
             "]"}], " ", 
            RowBox[{"Log", "[", "zs", "]"}]}], "+", 
           RowBox[{"Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x2", "-", "y2"}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
                RowBox[{"2", " ", "Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}], 
             "]"}], " ", 
            RowBox[{"Log", "[", "zs", "]"}]}], "+", 
           RowBox[{"2", " ", "Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x1", "-", "y1"}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}]}], "-", 
                RowBox[{"Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}], 
             "]"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"2", " ", "zs"}], "]"}]}], "+", 
           RowBox[{"2", " ", "Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x2", "-", "y2"}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}]}], "-", 
                RowBox[{"Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}], 
             "]"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"2", " ", "zs"}], "]"}]}], "-", 
           RowBox[{"Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x1", "-", "y1"}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}]}], "-", 
                RowBox[{"2", " ", "Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}], 
             "]"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"3", " ", "zs"}], "]"}]}], "-", 
           RowBox[{"Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x2", "-", "y2"}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}]}], "-", 
                RowBox[{"2", " ", "Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}], 
             "]"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"3", " ", "zs"}], "]"}]}], "-", 
           RowBox[{"Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x1", "-", "y1"}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"2", " ", "Pz", " ", 
               RowBox[{"(", 
                RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}], "-", 
              RowBox[{"Pz", " ", 
               RowBox[{"(", 
                RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}]}], "]"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"3", " ", "zs"}], "]"}]}], "-", 
           RowBox[{"Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x2", "-", "y2"}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{
              RowBox[{"2", " ", "Pz", " ", 
               RowBox[{"(", 
                RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}], "-", 
              RowBox[{"Pz", " ", 
               RowBox[{"(", 
                RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}]}], "]"}], " ", 
            RowBox[{"Log", "[", 
             RowBox[{"3", " ", "zs"}], "]"}]}], "+", 
           RowBox[{"Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x2", "-", "y2"}], ")"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
                RowBox[{"Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}], 
             "]"}], " ", 
            RowBox[{"SinIntegral", "[", 
             RowBox[{"Pz", " ", 
              RowBox[{"(", 
               RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}], "]"}]}], "-", 
           RowBox[{"Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x2", "-", "y2"}], ")"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
                RowBox[{"Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}], 
             "]"}], " ", 
            RowBox[{"SinIntegral", "[", 
             RowBox[{"Pz", " ", 
              RowBox[{"(", 
               RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}], "]"}]}], "-", 
           RowBox[{"2", " ", "Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x2", "-", "y2"}], ")"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
                RowBox[{"Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}], 
             "]"}], " ", 
            RowBox[{"SinIntegral", "[", 
             RowBox[{"2", " ", "Pz", " ", 
              RowBox[{"(", 
               RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}], "]"}]}], "+", 
           RowBox[{"Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x2", "-", "y2"}], ")"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
                RowBox[{"Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}], 
             "]"}], " ", 
            RowBox[{"SinIntegral", "[", 
             RowBox[{"3", " ", "Pz", " ", 
              RowBox[{"(", 
               RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}], "]"}]}], "+", 
           RowBox[{"Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x2", "-", "y2"}], ")"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
                RowBox[{"Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}], 
             "]"}], " ", 
            RowBox[{"SinIntegral", "[", 
             RowBox[{"3", " ", "Pz", " ", 
              RowBox[{"(", 
               RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}], "]"}]}], "+", 
           RowBox[{"Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x1", "-", "y1"}], ")"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
                RowBox[{"Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}], 
             "]"}], " ", 
            RowBox[{"SinIntegral", "[", 
             RowBox[{"Pz", " ", 
              RowBox[{"(", 
               RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}], "]"}]}], "-", 
           RowBox[{"Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x1", "-", "y1"}], ")"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
                RowBox[{"Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}], 
             "]"}], " ", 
            RowBox[{"SinIntegral", "[", 
             RowBox[{"Pz", " ", 
              RowBox[{"(", 
               RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}], "]"}]}], "-", 
           RowBox[{"2", " ", "Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x1", "-", "y1"}], ")"}], " ", 
            RowBox[{"Sin", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
                RowBox[{"Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}], 
             "]"}], " ", 
            RowBox[{"SinIntegral", "[", 
             RowBox[{"2", " ", "Pz", " ", 
              RowBox[{"(", 
               RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}], "]"}]}], "+", 
           RowBox[{"Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x1", "-", "y1"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Sin", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Pz", " ", 
                   RowBox[{"(", 
                    RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
                  RowBox[{"Pz", " ", 
                   RowBox[{"(", 
                    RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}], 
               "]"}], "+", 
              RowBox[{"Sin", "[", 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Pz", " ", 
                   RowBox[{"(", 
                    RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
                  RowBox[{"Pz", " ", 
                   RowBox[{"(", 
                    RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}], 
               "]"}]}], ")"}], " ", 
            RowBox[{"SinIntegral", "[", 
             RowBox[{"3", " ", "Pz", " ", 
              RowBox[{"(", 
               RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}], "]"}]}]}], 
          ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"4", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["Pz", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "-", "y1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
           RowBox[{"Pz", " ", 
            RowBox[{"(", 
             RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"x2", "-", "y2"}], ")"}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"8", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox["Pz", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"x1", "-", "y1"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"x2", "-", "y2"}], ")"}]}]], 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Pz", " ", 
             RowBox[{"(", 
              RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
            RowBox[{"Pz", " ", 
             RowBox[{"(", 
              RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"4", " ", "\[ImaginaryI]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Pz", " ", 
                  RowBox[{"(", 
                   RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
                 RowBox[{"Pz", " ", 
                  RowBox[{"(", 
                   RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", 
               "zs"}]]}], ")"}], " ", 
           RowBox[{"CosIntegral", "[", 
            RowBox[{"Pz", " ", 
             RowBox[{"(", 
              RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}], "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{"4", " ", "\[ImaginaryI]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Pz", " ", 
                  RowBox[{"(", 
                   RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
                 RowBox[{"Pz", " ", 
                  RowBox[{"(", 
                   RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", 
               "zs"}]]}], ")"}], " ", 
           RowBox[{"CosIntegral", "[", 
            RowBox[{"3", " ", "Pz", " ", 
             RowBox[{"(", 
              RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{"2", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Pz", " ", 
                RowBox[{"(", 
                 RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
               RowBox[{"Pz", " ", 
                RowBox[{"(", 
                 RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}]], 
           " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Cos", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "Pz", " ", 
                   RowBox[{"(", 
                    RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
                  RowBox[{"Pz", " ", 
                   RowBox[{"(", 
                    RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}], 
               "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Log", "[", "128", "]"}], "+", 
                RowBox[{"20", " ", 
                 RowBox[{"Log", "[", "zs", "]"}]}]}], ")"}]}], "-", 
             RowBox[{
              RowBox[{"Cos", "[", 
               RowBox[{
                RowBox[{"2", " ", "Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x1", "-", "y1"}], ")"}], " ", "zs"}], "-", 
                RowBox[{"Pz", " ", 
                 RowBox[{"(", 
                  RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}]}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Log", "[", "93312", "]"}], "+", 
                RowBox[{"20", " ", 
                 RowBox[{"Log", "[", "zs", "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"3", " ", "\[ImaginaryI]", " ", 
           RowBox[{"SinIntegral", "[", 
            RowBox[{"3", " ", "Pz", " ", 
             RowBox[{"(", 
              RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}], "]"}]}], "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Pz", " ", 
                    RowBox[{"(", 
                    RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
                    RowBox[{"Pz", " ", 
                    RowBox[{"(", 
                    RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", 
                   "zs"}]]}], "-", 
                RowBox[{"7", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"2", " ", "\[ImaginaryI]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", "Pz", " ", 
                    RowBox[{"(", 
                    RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
                    RowBox[{"Pz", " ", 
                    RowBox[{"(", 
                    RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", 
                   "zs"}]]}], "+", 
                RowBox[{"7", " ", 
                 SuperscriptBox["\[ExponentialE]", 
                  RowBox[{"2", " ", "\[ImaginaryI]", " ", "Pz", " ", 
                   RowBox[{"(", 
                    RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}]]}]}], ")"}],
               " ", 
              RowBox[{"SinIntegral", "[", 
               RowBox[{"Pz", " ", 
                RowBox[{"(", 
                 RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}], "]"}]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox["\[ExponentialE]", 
               RowBox[{"4", " ", "\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Pz", " ", 
                   RowBox[{"(", 
                    RowBox[{"x1", "-", "y1"}], ")"}]}], "+", 
                  RowBox[{"Pz", " ", 
                   RowBox[{"(", 
                    RowBox[{"x2", "-", "y2"}], ")"}]}]}], ")"}], " ", "zs"}]],
               " ", 
              RowBox[{"SinIntegral", "[", 
               RowBox[{"3", " ", "Pz", " ", 
                RowBox[{"(", 
                 RowBox[{"x2", "-", "y2"}], ")"}], " ", "zs"}], "]"}]}]}], 
            ")"}]}]}], ")"}]}]}]}], ")"}]}]}]}]], "Output",
 CellChangeTimes->{3.902354771624183*^9, 3.902395330701031*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"928a7194-56b2-444d-ab10-7beb8459d264"]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1536, 773},
WindowMargins->{{-8, Automatic}, {Automatic, -8}},
Magnification:>1.1 Inherited,
FrontEndVersion->"12.0 for Microsoft Windows (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 294, 6, 39, "Text",ExpressionUUID->"b6f77eee-fe22-477b-aec1-55a9ddad184b"],
Cell[855, 28, 347, 7, 32, "Input",ExpressionUUID->"5cea30ca-8fd5-4cfe-95d6-95f148bbe3ee"],
Cell[CellGroupData[{
Cell[1227, 39, 295, 4, 73, "Section",ExpressionUUID->"f4ed368c-5a8c-4198-b560-baf9b5133a0e"],
Cell[1525, 45, 259, 6, 65, "Text",ExpressionUUID->"2432e4ca-f97c-42d4-8745-a5279431af33"],
Cell[CellGroupData[{
Cell[1809, 55, 152, 3, 59, "Subsection",ExpressionUUID->"a59ea72c-1b7d-4b55-b37d-b7e7b15ddfc8"],
Cell[1964, 60, 8747, 220, 360, "Input",ExpressionUUID->"a25b0df8-32b3-44bf-8146-a35118d6a0c8"]
}, Closed]],
Cell[CellGroupData[{
Cell[10748, 285, 154, 3, 41, "Subsection",ExpressionUUID->"995f9569-f15d-477b-8d23-803fed84dbe2"],
Cell[10905, 290, 7384, 196, 234, "Input",ExpressionUUID->"bc90118a-5316-4c3c-a84b-a997fa448168"]
}, Closed]],
Cell[CellGroupData[{
Cell[18326, 491, 180, 3, 41, "Subsection",ExpressionUUID->"1af713cf-0289-418b-a083-2790dde6a561"],
Cell[18509, 496, 1846, 53, 118, "Input",ExpressionUUID->"01c3ef2a-74c9-46b3-942a-566f96331f8f"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[20404, 555, 367, 5, 73, "Section",ExpressionUUID->"4f8371ff-2f77-4c62-857f-720a38364cdb"],
Cell[20774, 562, 247, 6, 39, "Text",ExpressionUUID->"1b33fc88-6754-4783-b228-ff83f6dddce1"],
Cell[CellGroupData[{
Cell[21046, 572, 371, 6, 59, "Subsection",ExpressionUUID->"b4c1b188-c872-4a0b-851a-19f9a45d4ce0"],
Cell[21420, 580, 5072, 136, 303, "Input",ExpressionUUID->"81622a4a-fdf0-4486-8eac-6a1cb41c58c7"],
Cell[26495, 718, 4018, 123, 328, "Text",ExpressionUUID->"d5a33830-3e2a-4456-a316-5d518c835ffa"]
}, Closed]],
Cell[CellGroupData[{
Cell[30550, 846, 305, 5, 41, "Subsection",ExpressionUUID->"0d30cfa3-4211-4dbc-b362-a94f7b04a658"],
Cell[30858, 853, 6044, 118, 115, "Text",ExpressionUUID->"cc23fb47-3daa-47a2-83e2-1e98a4a932c6"],
Cell[36905, 973, 28961, 770, 676, "Input",ExpressionUUID->"c078af1f-5571-4598-8457-b6381ec6eb2f"]
}, Closed]],
Cell[CellGroupData[{
Cell[65903, 1748, 331, 5, 41, "Subsection",ExpressionUUID->"e34d7332-c70c-4bcf-8fa1-0defb14453e9"],
Cell[66237, 1755, 4707, 134, 175, "Text",ExpressionUUID->"1ba01133-5af7-418a-af03-016c75312baa"],
Cell[70947, 1891, 3393, 102, 131, "Input",ExpressionUUID->"b5b7448e-f7eb-4890-beba-04bbf5d0ea4a"],
Cell[74343, 1995, 8088, 229, 354, "Input",ExpressionUUID->"af10678a-46d0-4ad4-aa3d-14ad10a3b373"]
}, Closed]],
Cell[CellGroupData[{
Cell[82468, 2229, 360, 6, 41, "Subsection",ExpressionUUID->"119b20ee-6b18-4369-959f-7015d02b7076"],
Cell[82831, 2237, 4554, 141, 263, "Text",ExpressionUUID->"999c7418-da8b-4962-beeb-4d03d2a0c559"],
Cell[87388, 2380, 3317, 100, 131, "Input",ExpressionUUID->"771932a5-9719-4df1-930c-16ce4479b314"],
Cell[90708, 2482, 9779, 267, 387, "Input",ExpressionUUID->"e3c1b52d-c7f3-435d-bc00-c885b684c140"]
}, Closed]],
Cell[CellGroupData[{
Cell[100524, 2754, 383, 6, 41, "Subsection",ExpressionUUID->"ebfa20f4-b978-4d20-8936-87e9033a168a"],
Cell[100910, 2762, 11716, 312, 495, "Text",ExpressionUUID->"7fdc5767-ff47-489b-84e3-22df1618cecf"],
Cell[112629, 3076, 11785, 317, 415, "Input",ExpressionUUID->"6d9bd4ac-a035-430f-b390-136a4bc666ca"],
Cell[124417, 3395, 24659, 628, 728, "Input",ExpressionUUID->"df8cd049-88ed-4aea-a599-747db3b63b15"]
}, Closed]],
Cell[CellGroupData[{
Cell[149113, 4028, 436, 7, 41, "Subsection",ExpressionUUID->"d7a97025-eed1-43e0-a83d-f82a5f8f4570"],
Cell[149552, 4037, 13445, 390, 495, "Text",ExpressionUUID->"7d90cfe5-5000-4fde-b3cd-107c1bb80b44"],
Cell[163000, 4429, 9835, 303, 341, "Input",ExpressionUUID->"3a6cb307-4eaf-4735-9dc1-a881c19a8a8d"],
Cell[172838, 4734, 28050, 742, 752, "Input",ExpressionUUID->"a54854b2-899d-4c7b-bd19-a0bc98a0c171"]
}, Closed]],
Cell[CellGroupData[{
Cell[200925, 5481, 685, 10, 41, "Subsection",ExpressionUUID->"9d170668-afc0-4332-9706-99736ce22770"],
Cell[201613, 5493, 5206, 102, 131, "Text",ExpressionUUID->"135cbd04-1083-4f9e-a170-478da2050215"],
Cell[206822, 5597, 5024, 151, 195, "Input",ExpressionUUID->"5b119f5e-6b96-4196-afc1-6b0d085e67e8"],
Cell[211849, 5750, 7539, 211, 527, "Input",ExpressionUUID->"639560b6-2651-45ab-bbaf-1df66f416f5a"]
}, Closed]],
Cell[CellGroupData[{
Cell[219425, 5966, 419, 6, 41, "Subsection",ExpressionUUID->"43ebc633-a7d3-4bf9-bdbd-5119a3cd6dbf"],
Cell[219847, 5974, 10673, 272, 751, "Text",ExpressionUUID->"457b9412-6d9a-48cb-9fc4-50e2ef3feb3d"],
Cell[230523, 6248, 10546, 285, 449, "Input",ExpressionUUID->"10472d25-d870-4d36-9910-bb0a6ab4b646"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[241118, 6539, 428, 6, 73, "Section",ExpressionUUID->"d5685d09-bb29-4fda-baa0-98991d8559d7"],
Cell[CellGroupData[{
Cell[241571, 6549, 166, 3, 59, "Subsection",ExpressionUUID->"26242320-6ea3-4118-bbb4-707fa105b88e"],
Cell[241740, 6554, 8136, 239, 496, "Text",ExpressionUUID->"4418cc6e-3d42-4d54-8a45-e921fc84092d"],
Cell[249879, 6795, 3499, 102, 187, "Input",ExpressionUUID->"9ed6c3d3-e492-4a9d-8042-7a53823737d0"]
}, Closed]],
Cell[CellGroupData[{
Cell[253415, 6902, 193, 3, 41, "Subsection",ExpressionUUID->"d3e3e24e-c358-40b7-acb9-41d0315fe3d3"],
Cell[CellGroupData[{
Cell[253633, 6909, 794, 25, 50, "Input",ExpressionUUID->"7e0046bd-6948-429b-b67c-aec63beabd13"],
Cell[254430, 6936, 12966, 320, 494, "Output",ExpressionUUID->"c506e5ab-5290-4f6e-a14e-652edd10b638"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[267445, 7262, 245, 4, 41, "Subsection",ExpressionUUID->"01a61245-649e-40df-b121-d89b738cb80c"],
Cell[CellGroupData[{
Cell[267715, 7270, 794, 25, 50, "Input",ExpressionUUID->"ed1e838b-e1b9-4317-9221-6c9ffd48bd9e"],
Cell[268512, 7297, 12998, 322, 70, "Output",ExpressionUUID->"70c38f1e-a0da-4b80-89cc-ab4f124ae353"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[281559, 7625, 227, 4, 41, "Subsection",ExpressionUUID->"236540d9-45ea-4920-9dd0-11acf28cca0e"],
Cell[CellGroupData[{
Cell[281811, 7633, 996, 31, 50, "Input",ExpressionUUID->"60de64d7-3ca9-46bf-9a88-020d6c990c9f"],
Cell[282810, 7666, 22229, 575, 70, "Output",ExpressionUUID->"70a4481d-f7b2-48f6-8e84-e5afef55d8ec"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[305088, 8247, 253, 4, 41, "Subsection",ExpressionUUID->"08f49af0-5ec2-4022-aec6-01ffadd9fda9"],
Cell[CellGroupData[{
Cell[305366, 8255, 612, 18, 50, "Input",ExpressionUUID->"d241b216-aa71-459c-b0b8-011728d48484"],
Cell[305981, 8275, 7071, 208, 70, "Output",ExpressionUUID->"4cb8a082-723c-4efc-831d-1ceeeec0fe08"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[313101, 8489, 257, 4, 41, "Subsection",ExpressionUUID->"69596331-abe9-4704-a112-a6ae8cb739f2"],
Cell[CellGroupData[{
Cell[313383, 8497, 543, 16, 50, "Input",ExpressionUUID->"cd10e269-3cc7-428f-bc17-09f49b0e048f"],
Cell[313929, 8515, 87817, 2159, 1593, "Output",ExpressionUUID->"928a7194-56b2-444d-ab10-7beb8459d264"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)


